Adaptive CSI Feedback for Deep Learning-Enabled Image Transmission

Recently, deep learning-enabled joint-source channel coding (JSCC) has received increasing attention due to its great success in image transmission. However, most existing JSCC studies only focus on single-input single-output (SISO) channels. In this paper, we first propose a JSCC system for wireless image transmission over multiple-input multiple-output (MIMO) channels. As the complexity of an image determines its reconstruction difficulty, the JSCC achieves quite different reconstruction performances on different images. Moreover, we observe that the images with higher reconstruction qualities are generally more robust to the noise, and can be allocated with less communication resources than the images with lower reconstruction qualities. Based on this observation, we propose an adaptive channel state information (CSI) feedback scheme for precoding, which improves the effectiveness by adjusting the feedback overhead. In particular, we develop a performance evaluator to predict the reconstruction quality of each image, so that the proposed scheme can adaptively decrease the CSI feedback overhead for the transmitted images with high predicted reconstruction qualities in the JSCC system. We perform experiments to demonstrate that the proposed scheme can significantly improve the image transmission performance with much-reduced feedback overhead.

==> DrawFigure/draw_figure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "####   import required function \n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0, 0.5, 'PSNR/dB')"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "####    Plot the bar-based figure: Example\n",
    "classes = ('plane', 'car', 'bird', 'cat', 'deer',\n",
    "           'dog', 'frog', 'horse', 'ship', 'truck')\n",
    "fig = plt.figure(figsize=(8, 7))   \n",
    "left, bottom, width, height = 0.15, 0.15, 0.8, 0.8   \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "plt.ylim(-10, 35)\n",
    "\n",
    "PSNRs = np.arange(-6, 67, 3)[0:10]\n",
    "ax1.plot(classes, PSNRs, 'bv-', markersize=10, linewidth=2.0)\n",
    "for i in range(len(classes)):\n",
    "\tplt.bar(classes[i], PSNRs[i])\n",
    "\n",
    "ax1.tick_params(labelsize = 15)\n",
    "ax1.set_xlabel(\"Classes\", fontdict={'family': 'Times New Roman', 'size': 22})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'family': 'Times New Roman', 'size': 22})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "grid_line = 1.0\n",
    "grid_alpha = 0.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "###########################  Performance of the model versus SNR  Fig(1)\n",
    "fig = plt.figure(figsize=(8, 8))   \n",
    "left, bottom, width, height = 0.10, 0.10, 0.84, 0.84  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "plt.ylim(12, 35)\n",
    "\n",
    "SNRdBs = np.arange(-6, 19, 3)\n",
    "SNRdBs = np.arange(-6, 19, 3)\n",
    "\n",
    "PSNRs_Nr4Nt8 = [14.60, 16.53, 18.77, 21.19, 23.67, 26.03, 28.09, 29.72, 30.86]\n",
    "PSNRs_Nr4Nt16 = [17.80, 20.18, 22.66, 25.10, 27.31, 29.13, 30.47, 31.34, 31.85]\n",
    "PSNRs_Nr8Nt16 = [20.93, 23.42, 25.80, 27.90, 29.57, 30.76, 31.51, 31.95, 32.19]\n",
    "PSNRs_Nr8Nt32 =[24.11, 26.43, 28.42, 29.96, 31.02, 31.67, 32.03, 32.23, 32.33]\n",
    "PSNRs_Nr16Nt32 = [25.75, 27.85, 29.54, 30.73, 31.49, 31.94, 32.18, 32.31, 32.37]\n",
    "\n",
    "\n",
    "ax1.plot(SNRdBs, PSNRs_Nr4Nt8, 'rv-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_Nr4Nt16, 'bD--', markersize=9, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_Nr8Nt16, 'k*-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_Nr8Nt32, 'rs-', markersize=9, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_Nr16Nt32, 'bo--', markersize=9, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "\n",
    "ax1.set_xlabel(\"SNR/dB\", fontdict={'size': 18})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 18})\n",
    "plt.xticks(SNRdBs)\n",
    "plt.yticks(np.arange(12, 35, 3))\n",
    "ax1.tick_params(labelsize = 14)  \n",
    "\n",
    "ax1.grid(linewidth=grid_line, alpha=grid_alpha, color='black',linestyle='--',)\n",
    "ax1.legend([r'$N_{r}=4, N_t=8$', r'$N_r=4, N_t=16$', r'$N_r=8, N_t=16$', r'$N_r=8, N_t=32$', r'$N_r=16, N_t=32$'], \n",
    "    prop={ 'size': 16}, loc='lower right')   \n",
    "plt.savefig(\"../PSNR_Vesus_SNR.pdf\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiUAAAIdCAYAAADiRA0rAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAADZ1UlEQVR4nOydd3iUVfbHPzeVBEgooSVAACkJTRGwoUhZCwqKXfGnYoPVBVfFuooN+9p37QV1FQsqKmJBpVhAhVgCMQFDCS0BAkkgpE7m/v64k0khCZlk3rxTzud55sm8921nvnMzc+bec85VWmsEQRAEQRDsJsRuAwRBEARBEECcEkEQBEEQfARxSgRBEARB8AnEKREEQRAEwScQp0QQBEEQBJ9AnBJBEARBEHyCMLsNaCni4uJ0r169vH7d8vJywsPDvX5dwSD6Wovoay2ir7WIvtZilb4pKSm5WutOde0LGqekV69erF692uvXTUlJYfjw4V6/rmAQfa1F9LUW0ddaRF9rsUpfpVRWfftk+qaZJCcn221CQCP6Wovoay2ir7WIvtZih77ilAiCIAiC4BOIU9JM0tPT7TYhoBF9rUX0tRbR11pEX2uxQ19xSgRBEARB8AnEKREEQRAEwScQp6SZdOvWzW4TAhrR11pEX2sRfa1F9LUWO/RVWusWv6kdjBgxQluREiwIgiAIQuNRSqVorUfUtc/WkRKl1Gil1KdKqe1KKa2UmtqIc4YopZYrpYpd592llFItYG6dpKam2nXroED0tRbR11pEX2sRfa3FDn3tnr5pA6wF/gkUH+pgpVQM8DWwExgJXAfcDNxooY0NUl5ebtetgwLR11pEX2sRfa1F9LUWO/S1taKr1vpz4HMApdTrjTjlYiAauExrXQysVUolAzcqpZ7QwTIXJQiCIAgBiN0jJZ5yLPC9yyGp5CsgHuhlh0HR0dF23DZoEH2tRfS1FtHXWkRfC3E4iI6IaPHb+tvaN12BbbXadlbbt6n6DqXUNGAaQEJCAikpKe59leVzqxeH6datG/Hx8aSmprqHraKjo0lOTiYrK4vc3Fz3sUOHDqWoqIiioiL3dRMTE4mLi6txn9jYWPr27UtmZiYFBQXu9uHDh5Obm0tWVtUSAH379iU6OrrGPF5cXByJiYmkp6dTVFQEQHh4OEOHDmXHjh1kZ2d7/TVlZma623zhNRUVFQXca/Kl9yklJSXgXpOvvE/x8fE17A+E1+Rr71Pl/kB6Tb7wPhU+8QTReXmknHuuZa+pLnwm+0YpVQjM0Fq/3sAxi4GtWusrq7UlApuBY7XWP9V3rlXZN1lZWSQmJnr9uoJB9LUW0ddaRF9rEX0tIi8P+vWjwukkdONGaNfOq5f32eybJpCDGRGpTmfX353YQHXvVPA+oq+1iL7WIvpai+hrEXPmwJ49hOblmectiL85JSuBE5RSraq1nQTswIyWCIIgCILQVNavR//nP+5N/cwzsH59i93e7jolbZRSRyiljnDZ0tO13dO1/yGl1LfVTpkHFAGvK6UGK6XOBm4DJPNGEARBEJrLrFkoh4O1mHodyuGAm25qsdvbGlOilBoDLK1j1xta66muNOExWute1c4ZAjwLHAXkAS8A9x3KKbEqpqS8vJzw8HCvX1cwiL7WIvpai+hrLaKvd9Bak52dTeTy5XScMgUwUxBgCoMB7HnnHUpHj6Zbt240t16pz8aUaK2Xaa1VHY+prv1TqzskrrY1WuvRWutWWutuWut77RwlqYw4FqxB9LUW0ddaRF9rEX29w/Lly+mZkEC2yyH5FPjG9VjoOmbHRRfRMyGB7777zlJb/C2mxOeonnIleB/R11pEX2sRfa1F9PUOr732GlcDg4Ey4HHg4t69ubZTJ14EyoEhwFWuY63E3+qUCIIgCEFOUVERn370ERs3bmTgwIFERUXZbVKLU1FRwf79+9m/fz/79u079POCAtSePUTu2UN0Xh4x+/cTW1REx+JiLnY4GO+6bgSwHGCTKfv10aBBvPjXX8woK+MBpdjzj39Y+rrEKREEQRD8ikWLFvHdJZeggUUDB3Kuq8CXr1NWVuZ2EhrtTNTzvPrUVRSmrHmC61H5vF+15/FAZBNsLvrrL8rKygCIbdeOjv37N0uDQyFOSTORwj3WIvpai+hrLaKvd6gMxKzkk9df5ynX8+tff53jjjvOvc8bgZjV71taWtooJ6ExzkRpaalH9w8BumAciu7UdDiqP2/fjNdYGBXF/pgYwoBOO3dSAdwNbG7XjpzQUAr27GGF69iwBx/0eiG12ohT0kzi4uLsNiGgEX2tRfS1FtHXOyxfvpyxY8e6tx8HKpUdtmgRCQkJ7n1Lly5l5MiRzR6JqHzucDgseU0x1HQwqjsZPZQiXik6O51N/pLWUVHo+HhCuneHhASIjzd/qz/v1o02kZG0AXA42NSuHb0PHOAo4IH8fMAEvYYDG1u3ps9VVzXrNTcGcUqaSUpKCsOHD7fbjIBF9LUW0ddaRF/vMHfuXPfzfsDMavuuA14E/nJtV3deWpLWrVvTtm1bOrRpQ+9WrUgMD6dHSAgJQOeKCjqVltKhpITYwkLa7NtHeEOjJlqbR12EhEDXrnU7GdWeq9hYj0aMdGgo0w4c4GvgDOCBMWPYv28fk379FYDpBw6wODQU74xB1Y84JYIgCILPUlpayvjx4/noo48oLCzkccwv97Wu/YOBx4AzPbyuUoo2bdoQExND27Ztadu2bcPP27ShIxBXWkq7oiJi9u+ndUEBrfbuJWLXLtSOHbBjBzQnIyg2tv5RjcrnXbpAmPe/upVSvLhhA98feSQnFBTwr927KS4uBuC7du14MSXFa9NiDSFOiSAIguAzVFRU8Ntvv/Htt9+yZMkSvv/+e/eX40nAJNdxs5QiPj6eudu3cwZwekQE7c47j169ejXKyYiOjiYkxFUVo7gYtm83jx07qp5v3Fiz3RXw6THh4VXORUMOR+vWzZWvWfTp04c+v/wCgwZBWhpRLttH//IL9OnTIjaIU9JMYmNj7TYhoBF9rUX0tRbR99BorcnIyODbb7/l22+/ZdmyZeS74hmqEwo8ExYGDgefAhk9evCn08lCjKPyZqdOdHj99ZqjCBUVsGvXwc5G7ed5eU1/AXFxDU6jkJAAHTuaaRd/oH9/mDkTnnzSbM+cCf36tdjtbS0z35JYVWZeEARB8IysrCyWLFniHg2pnllTnT59+jBu3DjGjx/PaVlZxNx2G2XAIGAT0Bc4GngV1y/sE0+EDh2qHI6cHOOYNIWoqLodjFqBokQ2JdHWx8nLq3JEMjO9nnHTUJl5GSlpJpmZmfTt29duMwIW0ddaRF9rEX0Nu3fvZsmSJW5HZMOGDXUe16VLF8aPH+92RHr16mV25OejXTp+AdwBnBMRQdva0ynLlx/amIYCRau3xcZCC8RQ+CTt28N997Fr9246W5wCXBtxSppJQUGB3SYENKKvtYi+1hKs+u7bt4/vvvvOPRKSmppa53GxsbGMGTPG7YgMHDjw4GDK3Fx4/33U/v1AtYDWuuI7lDK/8Hv2rH+Ew6JA0YBj2jS2pqTQuYVvK++MIAiC0CxKSkpYuXKl2wn55ZdfqKhj2qRVq1Ycf/zxjB8/nvHjxzNs2DDC6nIQNm2CTz6Bjz+G778Hp7Pm/shImDCBzYMH06t/f7jiCnA44Lnn4O9/t+ZFBhkZmWFs3taa4Ue37H3FKREEQRA8wuFw8Ouvv7qDU3/88UdKSkoOOi40NJSjjz7aPR1z7LHHEllXDIbW8Mcfxgn5+GPzvDYdOhjnJD8fxo+HBQvYk5JCr3vuMQ7J4MHQAsW9goGMDBg7FsrLBzBoECQltdy9JdBVEARBaBCtNWlpae6YkGXLlrFv3746jz388MPd0zGjR4+mbdu2dV/U4YAffqhyRLKyDj6mVy+YPNk8Ro2CpUvh5JPNvsWLjTNzyilV2yed1LwXKrgdkpwcs921q5Hdm46JBLpaSG5urpSSthDR11pEX2vxZ303bdrkno5ZsmQJO3furPO4vn37uqdjxowZQ6dOneq/aFGRcR4+/hgWLoS9ew8+5ogjqhyRoUNrBpuedBJMnAiffQY33ICjosJ8iU2aJA6JF6jukHTtCk6nk5ycEMaO9b5jUh/ilDSTrKwsv/3Q8QdEX2sRfa3Fn/TduXNnjTTdTa6l62sTHx/vHgkZN24cPXv2bPjCubnGifj4Y+OQuAqhuQkNhdGjjRNyxhlmdKQhHn8cvvwS0tLMF1h4uGkTmkVth2TpUkhL+5MZMwaTk0OLOSbilAiCIAQhBQUFLF++3B0XkpaWVudx7du3Z+zYsW5HZMCAAYcuN36oQNWoKDPtMnmyGfno2LHxhttc3CsQqcshSUqCAwdKWbq0al9LOCbilAiCIAQBxcXF/Pjjj+7RkNWrV+Os7SwA0dHRnHDCCe4pmcMPP5zQ0NCGL96YQNWOHc00y+TJZqolOrrpL2b2bHjzTRwOB2GzZzf9OkK9Dol5S1tzxRW0qGMiTkkzkcJI1iL6Wovoay126utwOFi1apV7OmbFihWU1rEybXh4OMccc4w7Q+boo48mIiKiMTfwPFDVW/VBXMW9yktKCGvh4l6BRH0OSU4OTJsGCxcmER8Pp57aco6JOCXNJLo53r5wSERfaxF9raUl9XU6naxdu9Y9HfPdd9+x31VwrDpKKYYNG+aejjnhhBNo3diF4JobqOpNpk0jrLzcmmsHMe+9B9deW/XWzp5dleDUEohT0kxSU1MZPny43WYELKKvtYi+1mKlvlprNmzY4J6OWbp0Kbt3767z2AEDBrinY0488UQ6ehLD4e1AVW8RFkbqH39I/20GSUk1R0CGDYPq5WZOOWUvb7/dgXXr6h5RsQJxSgRBEPyEHTt21FhDZsuWLXUe1717d7cTMm7cOBISEjy7kZWBqoJPkZQEd9wB//xnlUPSrh288gr06rWJ3bs7tJhDAuKUCIIgeJ2ioiI++eQTNm7cyMCBA4mKimrSdfLy8li2bJk7LiQ9Pb3O4zp27OhO0R0/fjx9+/Y9dIZMdVo6UFXwCfLyjDPyv//VbI+IgEGDIC0tkhkzWs4hAXFKmo2/1CDwV0RfaxF9rWHRokVMmTIFMFMn5557bqPOO3DgAD/++KM7LuTXX3+lrqrbbdq0YfTo0e6RkKFDhxISEuKZkXYGqnoJ6b9N58sv4corYccOs92uHfzrX/DEE1XBrBUVSeze3XIOCYhT0mwSExPtNiGgEX2tRfT1DlprsrOz3dvz5s2r8fy4445zb3fr1s09ilFeXs7PP//sno5ZuXIl5XUEb0ZERHDssce6p2RGjhxJeHi454b6UqCqF5D+6zn798OsWfDyy1VtEyaY7YQEMxhWVWY+rEUdEpC1b5pNeno6ycnJXr+uYBB9rUX09Q7Lli1j7NixjTr25ZdfJj8/nyVLlvDdd99x4MCBg44JCQlh+PDh7umYUaNGNT2Tx1cDVb2A9F/PWLrULKi8ebPZbtvW1KC74oqavmdlqrDD4eD778O87pDI2jcWUlRUZLcJAY3oay2ir3eYO3fuQW3HHXcchYWFpKam1mi/+uqr67zGwIED3dMxY8aMoV1z6m8ESaCq9N/GUVQEt90G//lPVdu4cfDaa1DXYFNlVk5aWgZJSYNbzlDEKREEQWg2t99+O4sXLyYnJ4e2bdty7bXXsmPHDr766qt6z0lMTHRPx4wdO5Zu3bo13QAJVBXqYcUKmDoV/vrLbEdHw6OPwjXXQENhSJVl5lsacUqaSZPmdYVGI/pai+jbfPbs2cPatWsZM2YM8+fPZ//+/TzyyCPULsweEhLCKaecwllnncX48ePp3bu3ZxkytQmAQNXmIv23fkpK4K67zFqFlQNlo0bB669DYwsN26GvxJQIgiB4QGFhId9//707Tff333+vM0PmWiAsPJxnXIGrL7/8MldddVXzbt6YQNVhw6ockSFDfDpQVbCGlBS49FL480+zHRkJ998PN9xgQojsRmJKLGTHjh3Ex8fbbUbAIvpai+h7aEpLS/n555/dabo///wzDofjoOMiIyOJjo4mLy+PdsC9AOXlvAEUAO+8807TnJIADlRtLtJ/a1JWZpyPBx+EigrTNmIEvPEGDBzo+fXs0FeckmaSnZ0t/xQWIvpai+h7MBUVFfz222/uNN3vv/+e4tqOAGY6ZuTIke64kGOOOca9hsxsoLKCxmzgJmDJkiVorRs3ZRMkgarNRfpvFampcNll8PvvZjs83Ezf3HZb02ft7NBXnBJBEIIarTUZGRnu6Zhly5aRl5dX57FDhgxxp+mOHj2a2NjYGvs3bNjALZMnc/2ff7p/qt4QGsrKgQN59OOP63dIJFBVaCIOhwlcveceqCxxM3QovPkmHH64raY1CXFKBEEIOrZs2eKejlmyZEmNwmfV6dOnj3skZMyYMXTp0qXB6/bp04cPEhNhzRoYNIji4mKiNm7kg169oE+fmgdLoKrQTDIyzOjIL7+Y7dBQuP12s7JvRIS9tjUVCXRtJkVFRbL8u4WIvtYSLPru3r2bpUuXuh2RDRs21Hlc165d3SMh48aNo5en8RmLF1et8754MSUlJbQ644yqfaNGSaCqFwmW/lubigp4+mmzkF7lInrJySZ2ZORI793HKn0l0FUQhKBi3759fPfdd+64kNoFzCqJjY1l7NixbkckOTm56Wm6DgfceKN5PmkSnHQSzqIiOPlk44icc44ZX6++NjwEdaCq4DkbNpi6Iz/8YLaVMmXj58yBVq1sNc0riFPSTNLT0xk+fLjdZgQsoq+1BIq+JSUlrFy50j0d88svv1BRmX5QjaioKI4//nj3SMiRRx5JqLdyJF9+GdLSzBTLqFFw++1ULF4Mv/1m9u/fX90QCVT1AoHSfxuD0wkvvAA332wywwEOO8zUHTn+eGvuaYe+4pQIguB3OBwOfv31V/d0zI8//khJ7REIICwsjKOOOqpGhkxkZGTzbu50wtatZkK/8rFmjSmdaYwzKQ9A29rnRkbCq6/CWWdJoKrQaLZsMSv6fvNNVduMGfDww+BK+AoYxCkRBMHn0VqTlpbmno5Zvnw5BQUFdR57xBFHuKdjTjjhBNq2Pcg1aBzFxbB+fU3nIyMD1q07uFZIXYSGUtyjB1GTJ8P27TB/vlkB7fTTxSERGoXWMHeuKXq2b59p69nTrFkzfry9tlmFOCXNpFnrVQiHRPS1Fl/Wd9OmTe7pmCVLlrBz5846j+vXr597Ombs2LHExcXVeVydaA27dh3seGRkmGyYxiQCtG1rogyVgp9/NjEiCxfC+PHk5eYSVVgIgwaZY+fMgeYstCfUwJf7b3PJzoarr4ZFi6rarrwSnngCYmJaxgY79JXsG0EQfIKdO3e6R0KWLFnCpk2b6jwuPj7ePR0zbtw4evToceiLl5fDxo11Ox/5+Y0zsGdPs0pZ7UfXrsYhcTjgiCNMXMmkSfDpp+a8SZNMRdbBg018iaT1Cg2gNbzzjpmeqSyX060bvPIKnHaavbZ5C8m+sZDU1FSGDh1qtxkBi+hrIQ6H0ffII225fUFBAcuXL3fHhaSlpdV5XPv27Rk7dqzbEenfv3/9GTL5+WZ6pbbjkZlpnIZDERkJAwYc7Hj073/oyfuwMHjySZNts3AhfP01GzdsoM9nn5n9TzwhDomXCbTPh127zOq9H31U1XbxxfDMM9ChQ8vbY4e+8h/STMorS+gJliD6WshLLxG7dSu0kFNSXFzMjz/+6B4NWb16Nc7a5dOB6OhoRo8e7Y4LOfzww2tmyDidJvKvrlGPnJzGGdO5c92jHj17Nm/FspNOMtk0n30GN9xAt8rYE1eKsOBdAunz4aOP4O9/h927zXanTvDiiyYm2i7s0FecEkEIRvLy4K67SHA44NZbLYlzcDgcrFq1yu2ErFixgtLS0oOOCw8P55hjjnFPxxx99NFERERUBZp+8EGTA0057LCDHY8BA6z92fn44/Dll5CWRpR5gaZNEOpg716YORPmzatqO+cceP5545gEG+KUNJNgrCbYkoi+FjFnDuzZYz4A5szxypem0+lk7dq17piQ5cuXs796bQ4XSimGDRtmpmPGjeP4/v1pXZli+9FHZonTpgSa1nY+DjvMnlrb/fubb5knnzTbM2dCv34tb0cQ4O+fD59/DlddZYJaAdq3h2efhQsv9I1CvnboK4GughBsrF+PHjQI5Yqx0GFhqLQ082XqAVprNm7c6I4JWbp0Kbsrx55rMXjAAM498khO7tmTwyMjia4+/eKtQFNfIi+vyhHJzJSMG6EG+/aZNN/XXqtqO/10eOklCIZFjyXQ1UKysrJITEy024yARfS1gFmzUA4Ha12bgx0OuOmmqmyRBsjOznZPx3z77bds2bKlxv5YYAAwqkMHxickMCQigm4FBYRv2GCmXQ5FcwJNfYn27eG++9izdy8dxSGxDH/8fPj2W7jiChMWBSa996mnTOl4X/Ot7dBXnJJmkpub63f/FP6E6OsdtNZkZ2cTuXw5HV3ZIDe49n0NsHAhe959l9LRo+nWrZs7uyUvL49ly5a5HZH09HQU0ANIAia7/g4JC2NQWBjtK6uq7t1b92JzlVgVaOpLTJvG5pQUpIC8dfjT58OBAyZ869lnq9r+9jdT4LdnT/vsagg79BWnRBCCgOXLl/O3sWP5HegIfApUVqxeCEwCdlx0EcOAh//9b3bv3s2P33zDgd9+o7/WJAGzMQ7IAOCgmWaH4+CUW7sCTX2FsDBJARYAs3je1KlmMT0wg37//rfJtvG10RG7kf8YQQgC5s6dy9XAYKAMmAUcd9xx7N+3jwfXrmUCMAT4Cii7+WaSgIeAkMZcPCam7lEPuwJNBcFHKC6G2bNNiZrK8M0TTjCl4w87zF7bfBUJdG0m5eXlhIeHe/26gkH09Q7rf/mFuGOOoYPW/CcigqRPPiFkzhyOWLGi8dML/hRo6iNI/7UWX9b3l1/gsstMLDdAq1Ymseyf/4SQRnn79mOVvhLoaiFFRUXExsbabUbAIvp6h/79++OIjTWZLmVllE+cyGkVFQcdp4F9PXoQNWIEEUOG+G+gqY8g/ddafFHf0lK47z6zgm9lbcCjjoI33jD/Sv6EHfr6ib/mu2RmZtptQkAj+nqJdu0Ie/BBAGaA2yFJAx4EKqNB1LPPErtlCxEffQT33gsXXQTDholD0kSk/1qLr+n7++/GAXnwQeOQhIeb5z/+6H8OCdijrzglghAEaK35KCMDB1A50bIIOBYTSxIGbGzdGqZNs8tEQfBbystNDcKRIyE11bQdcQSsXg233y7xzp4gUglCgHPgwAHe+tvfuPynn2r8w/8xejT/KCxk0q+/AjD9wAEWh4Yi0SGC0Hj+/NPEjlSGLIaGwh13mIfEeXuOOCXNxF9y5P0V0bd5ZK5bxw/HH8/03FzAZN5sjIwkqbSUf+3Zg8M1jfNdu3a8mJJS/+q7QpOQ/mstdupbUWGyambPNnEkAAMHmtiREXWGcPofdugr2TeCEKB8/u67hFxyCae66ocUhIfjnD+f9snJMGhQVV2R8HBIS5P1WQShkfz1l6k7smKF2VYKbr7ZhGG1amWraX5BQ9k3ElPSTFJSUuw2IaARfT2noqKCx2bMoMdFF7kdkp0dO9J67Vran3lm1YJxlciCcZYh/ddaWlpfpxP++184/PAqh6RvX1Mc7ZFHAs8hsaP/ilMiCAFEbm4uNx1zDJc9+yxDXG05Rx5Jl40bCau+4N7s2dCxo0kTnj3bFlsFwZ/YvNmUhZ850xRFA7juOvjjDzjuOFtNCygkpkQQAoTVq1fzzimn8MjevVTG1+29/HK6vvzywevJuBaM2751K4myYJwg1IvWZn2aG26AwkLT1quXWeF37FhbTQtIxClpJr5WuCfQEH0bx6svvUTBNdfwuKtakyMkBMd//kOHa6+t/6Rp0yj3sToPgYb0X2uxWt/t2+Hqq+GLL6rapk2Dxx6Dtm0tvbVPYEf/lUBXQfBjSkpKuGnaNE753/+Y5Gorbt2aVosWoU480VbbBMFf0RreestMz+Tnm7aEBHjlFTj1VFtNCwgk0NVCfK2iYKAh+tbP5s2bOW/kSKZXc0gO9OpFVGpqox0S0ddaRF9rsULfnTvhrLPg0kurHJJLL4W1a4PPIZGKrn5IQUGB3SYENKJv3Xz11VdcO3Qor61d6w5oLRk3jtZ//AF9+jT6OqKvtYi+1uJtfefPN9nyn3xitjt3ho8/NrVHgjH0yo7+K06JIPgRTqeT+++/n3dPPZWP9++nk6u94oYbaLV4McTE2GqfIPgje/aYZZ7OP988B/M8LQ3OPNNe24INCXQVBD8hPz+fy/7v/zh+0SLmutoqQkMJfeklQq+4wlbbBMFfWbjQBK/m5JjtDh3guefgggvstStYkUBXQfAD/vjjDy476yzmbNrkjh9xtGtH2CefwOjRttomCP5IQQFcfz28/npV2xlnwIsvQteudlkVHEigq4XkutYUEaxB9IW33nqLC44+mv9Vc0gqkpIIS0lptkMi+lqL6GstTdV38WIYPLjKIYmNNc8//lgckurY0X/FKWkmWVlZdpsQ0ASzvmVlZcyYMYMXLrmE70tL3QGtesIEQn/+2aOA1voIZn1bAtHXWjzVt7AQrrkGTjkFtm0zbSefbDJrLrvMrGEjVGFH/xWnRBB8kG3btnHiiSdS+OyzLAF3QCuzZqEWLpSAVkHwkOXLYehQeOEFs926tXn+5ZfQvbu9tglV2O6UKKWuVUptUkqVKKVSlFInHOL485VSvyulipRSWUqpm1vKVkFoCZYtW8bII4/k7J9+4nUgAtDh4abW9WOPHVwyXhCEeikqMiXix46FTZtM24knQmoqTJ8uoyO+hq1OiVLqAuBp4EFgGLAC+EIp1bOe4ycA84CXgMHAtcANSqkZLWPxwfTt29euWwcFwaSv1prHHnuMs8aP56Xdu6n0tnXHjqhvvgELMmyCSV87EH2tIyMDnM7+DR7z008wbBg89ZSp0tqqlXm+ZIlXZj8DHjv6r63ZN0qpn4FUrfXV1dr+Aj7QWt9ex/HzgCit9VnV2mYCtwA9dQMvxqrsm/LycsLDw71+XcEQLPru37+fyy+/nNUffshCcMePMHCgyVm06BM0WPS1C9HXGjIyKhfD0yxdqkhKqrm/tBTuvhv+/W9wLQfFMceYYNYBA1rYWD/Gqv7rk9k3SqkIYDiwuNauxUB9C0FHAiW12oqB7kCiVw1sJKmpqXbcNmgIBn3T09M56qijyPnwQ1ZRzSE57TRYudLSn3TBoK+diL7ep9IhycmBnBzF2LGmrZJff4URI+CRR4xDEhEBDz8MP/wgDomn2NF/7SyeFgeEAjtrte8E/lbPOV8BTyulTga+AfoCs1z7ugGbqx+slJoGTANISEggJSXFvS85ORkwXwiVdOvWjfj4eFJTUykvLwcgOjqa5ORksrKyaqRHDR06lKKiohrnJyYmEhcXV+M+sbGx9O3bl8zMzBole4cPH05ubm6N6Oa+ffsSHR1doyPExcWRmJhIeno6RUVFAISHhzN06FB27NhBdna2119T9fUO7H5NJSUlB+ns76+p+vv0zTffcN9993FeUREvYeJHAHL+7//Iu/VWkmNiLH1NlbpK37PmNRUWFtawPxBek53vU0TEUE48sYJdu0Lp2LEch8NBTk4UY8Zonn46jSVLOvDqq92oqFCu11vE3Xdvom/fEtav983X5MvvU/X7W/Ga6kRrbcsDiAc0cEKt9ruBjHrOUcAjmNERB7DXdbwGjmrofsOHD9dWsHr1akuuKxgCVd/y8nI9a9YsHQL6ETPdrTVoZ3i41q++2mJ2BKq+voLo6z3S07Xu2tX8q3TtarY/+GCNuy0szP1vpMPCtL73Xq3Lyuy22r+xqv8Cq3U939V2jpTkAhVA7VI1nTl49AQA14u5VSn1L9d5u4Hxrt2brTGzYeLi4uy4bdAQiPrm5ORw4YUXkrJ8OR+DuyAaHTuiPvqoRSu0BqK+voTo6x2qT9l07QpLl0JSEkREtGXKFHjiCXA4zLH9+sG778KRR9prcyBgR/+1zSnRWpcppVKAk4D51XadBHx4iHMrgO0ASqmLgJVa611W2doQiYm2hLIEDYGm74oVKzjvvPMI37GDFbRcQGt9BJq+vobo23zqc0gyMuDyyxP56aeax+/fD9HR9tgaaNjRf+2uU/IEMFUpdZVSKlkp9TRmWucFAKXUQ0qpbysPVkrFKaWucR17hOv484Dr7TAeGjE/JjSLQNFXa81///tfTjzxRHrv2NHiAa31ESj6+iqib/OoyyHp0gVuvBGGDMHtkPTvD++8Y47JyeGg4FehadjRfz0aKXHVD5kO9AM6YmI8qqO11uMPOrEetNbvKaU6AndiAlXXAqdprSsjhroBh9U67VLg3657rwTGaK1/8eR1eJPK4B7BGgJB3wMHDjB9+nTefvttLoMaAa3MmmXSBGwqiBYI+voyoq93eecdePZZ2LPHbCul+ec/FQ88AFu22GtbIGJH/220U+IqXLYA83m6HxNk2my01s8Bz9Wzb2qt7VzgWG/cVxBagszMTM4++2zS1qzhEUxBHQDCw02NawsKoglCoJCUZEZHRo0yIyD33Ve174QTYPr0dC6+eGC9UzyC/+HJSMlDmODUyVpr71ch81OkMJK1+LO+n376KZdeeikVBQUHBbTSwgGt9eHP+voDom/z+OsvuPVW2FvtJ3BoqFlt4Z//hDVrHOKQWIgd/bfRFV2VUiXAnVrrx6w1yRqsqugqCLWpqKjg7rvv5oEHHiARWrRCqyAEAgUFMGcOPPMMuEpyEBVlHJLCwirnA8Qh8Ue8VdF1N1DmHZMChx07dthtQkDjb/rm5uYyYcIEHnjgAUYBq5XyiYDW+vA3ff0N0dczKirgpZdMWu/jj1c5JFOnwoYNsGpVzWDWE0+sEIfEQuzov544Jf8DzrHKEH+lesU6wfv4k76rV69m+PDhfP3111wGLAXiKkciZ82CTz+FmBg7TTwIf9LXHxF9G8/Spaa2yPTpsHu3aRs1yjgic+dCt25VMSaVjsmuXaHikFiIHf3XE6fkdSBCKfWJUmqcUqq3Uqpn7YdFdgqCT/PKK68watQotm3ZwiOYf5ZwMAGtr75qJsFtyrARBF9mwwY4+2wYNw4qK5j37GkKoH3/vVnHpjrVHZOOHcvFIQkwPAl0zcCUc1fAxAaOk09eIWgoKSlhxowZvPrqq7TBVP1z/3P4UECrIPga+/bBAw/AU09BmSswIDoabrsNbrrJxJDUR6Vjkpa2jqSkwS1ir9AyeOKU3IdxSoRqVC4yJFiDL+u7efNmzj33XFJSUkgEvggLI7my1rWfBLT6sr6BgOh7MBUVZjrmjjtgV7U63JdcAg89BAkJjbtOUhL07Onb/1/+jh39t9FOidb6HgvtEAS/4quvvmLKlCns3buXUcDCsDDaVzokp51mqjz5WPyIINjN8uVw/fXw++9Vbccea0ZLjjrKJqMEn8LuMvN+j5SRthZf09fpdHL//fczYcIE9u7dy2XAspCQKofERwNa68PX9A00RF/Dpk1w7rkwZkyVQ9K9O7z9Nvz4Y9MdEtHXWvyhzHwIcBlwFlA5brYR+Ah4U2vt9K55guA75Ofnc8kll/DZZ58RAjweFsYNDgc4nVKhVRDqYP9+MyXzxBNQWmraoqJMQbSbb5aF84SD8aTMfBTwOTAaE1tSmSt0GnA6cKlS6jStdYnXrRQEm/njjz8455xz2LBhA22AT6KjGVe5LoQEtApCDZxOeOMN+Ne/TOpuJRdfbJyUHj3ss03wbTyZvrkTOBF4HOikte6hte4BxAGPAWOAO7xuoY/TrVs3u00IaHxB37feeotjjz2WDRs2kAisbdu2yiEZOBB++cVvHRJf0DeQCUZ9v/8eRo40g4aVDslRR5m6gW+95V2HJBj1bUns0NeTMvOZwGqt9YX17H8XGKG17utF+7yGlJkXPKWsrIwbb7yRZ599FoATlOLLqCiiKx0SCWgVBDebN5tpmfffr2qLj4eHHzYjJCESwSi48FaZ+e7Asgb2L3cdE1SkVlb7ESzBLn23bdvGiSee6HZI/tG6NctCQ6scEj8LaK0P6b/WEgz6FhbCnXeaFN1Kh6RVK5g9G9avN6m+VjkkwaCvndihryeBrvlAvwb293UdE1SUVy7OIFiCHfouW7aMCy64gF27dhECzO3ShUt37jQ7AyygVfqvtQSyvk4n/O9/cPvtUL0a+YUXwiOPmKqsVhPI+voCdujrif/6NXCtUuqU2juUUicD1wBfecswQWhptNY89thj/O1vf2PXrl20AX7r2bPKIenYEb75JmAcEkFoKitWwDHHmIXyKh2SESPghx/MjGZLOCRCYOLJSMmdwCnA50qp34A0V/sgYBiQC9zlXfN8n2jJabOUltJ3//79XH755Xz44YcA9I+I4KdOnWi/ZYs5wE8qtHqK9F9rCTR9t2wxZeDfeaeqrVs3k1Fj5TRNfQSavr6GHfo2OtAVwLXg3kPAJKCNq3k/sBD4l9Z6i9ct9BIS6CrUR3p6OmeffTYZGRkAnNu1K/NKSgjPzzcHSECrEOQcOACPPgr//jcUF5u2yEizRs1tt0GbNg2fLwjV8VagK1rrLVrri4FYoCvQDWintf4/X3ZIrCQrK8tuEwIaq/WdP38+Rx11lNsheWzwYN7fs6fKIQmQgNb6kP5rLf6ur9Np0ngHDID77qtySM47DzIy4P777XVI/F1fX8cOfZs02KYNu7TWO7UnQy0BSG5urt0mBDRW6etwOLjppps4//zzKSwsJAT4/thjmbV2Laq83AS0vvoqPPYYhAbuwtfSf63Fn/X96Sc47jgzLbN9u2kbNsysX/P++9Crl63mAf6trz9gh771xpS4pmqoHAGp3D4UwTpiIvgPOTk5XHjhhSxfvhyA7rGxrO7fny4rV5oDpEKrEMRs22amZN5+u6qtSxd48EG47LKA9tEFH6ChQNfNgFMpFa21LnNtN2ZURLqs4LOsWLGC8847jx07dgAwITmZBRUVRK5aZQ4I0IBWQTgURUVmYPCRR8xzgIgIuPFGUy6+bVt77ROCg4ackvswToij1rZQjaFDh9ptQkDjLX211jz77LPccMMNOFwr+s455RTuSElBVQ5RBmFAq/Rfa/EHfbWGd9811Vi3bq1qP+ccE9zqy/65P+jrz9ihb71Oidb6noa2BUNRURGxsbF2mxGweEPfAwcOMH36dN52jUeHh4fz5YUXMvbdd038CJiA1kceCbqxaem/1uLr+q5aBf/8p1mXppLDD4ennoIxY+yyqvH4ur7+jh36ymoEzSQzM9NuEwKa5uqbmZnJscce63ZIesTHs/n88xn3v/8FVUBrfUj/tRZf1Xf7dhMfUrlQHkDnzvDyy5CS4h8OCfiuvoGCHfo22ilRSvVVSp1aq+1opdRCpdSPSqlp3jdPEJrOp59+yogRI1izZg0Ap51wAn8NGkR8ZQSfVGgVgoziYpPG278/vPmmaQsPh5tvNuvUXHVVUPrmgg/hSUXXR4AOwJcASqk44AtMEbVi4Hml1C6t9cfeNlIQPKGiooK7776bBx54wN320PTp3PrDD6g0VyFiCWgVggitYf58uOUWqF56YvJkUxCtr0+u7S4EI544JSOAl6ptXwTEAEcA6zErCP8T+Ng7pvkHiYmJdpsQ0Hiqb25uLlOmTOHrr78GoG3btnx6yy2MefppCOKA1vqQ/mstvqBvSgpcf71Zl6aSIUNM3Mi4cXZZ5R18Qd9Axg59PYkp6QTsqLZ9KvCj1nqtK2X4XWCgN43zB+Li4uw2IaDxRN/Vq1czfPhwt0OSnJzMuttvZ8x991U5JAFeodVTpP9ai536ZmebmcmRI6sckrg4s8j1b7/5v0MC0n+txg59PXFKDgDtAJRSocDxwHfV9hdjRk6CipSUFLtNCGgaq+8rr7zCqFGj2OJaQO+Cc8/l95NPptu//gUS0Fov0n+txQ59S0rMAnn9+8PcuWbqJjzc+ON//QXTpwfOv4D0X2uxQ19PnJI04BKlVEfgakwsydfV9icCu71omyAckpKSEq666iquvvpqysrKCA0N5T8PPsg7JSVEPP20OUgCWoUgQGv44ANITjbFzgoLTfsZZ0BamvHH27Wz1URBOCSexJT8G/gE2OXa/g34vtr+k4FfvWSXIBySzZs3c+6557q9+S5duvDJ009z9P33w9q15iAJaBWCgN9+M3Ej31Ubux40CJ58Ek46yTazBMFjGu2UaK0XKaXGAWcCBcB/Kxfjc42ebAPetMRKH0YK91hLffp+9dVXTJkyhb179wJw3HHH8cnNNxN39dUS0OoB0n+txWp9d+6EO+6A114zIyVgBgbvuw+mTYMwT352+iHSf63FDn1VsCzyO2LECL169Wq7zRAaSVFREZ988gkAkydPJioqCgCn08mDDz7IXXfdRWXfve6663h8yBDCrr3WxI9A0FZoFYKD0lKTPfPAA7B/v2kLC4MZM+Cuu6B9e1vNE4QGUUqlaK1H1LWvWRVdlVJhSqlzlFJXK6W6Nuda/opUFLSGRYsWccmUKVwyZQqLFi0CID8/nzPPPJPZs2ejtSY6Opp5//sfT0dGEnb11RLQ2gSk/1qLt/XVGhYsMLOSt91W5ZCcfjqsWWOma4LJIZH+ay126NvowT2l1KPAWK31SNe2Ar4BTgAU8KBS6hit9QZLLPVRCgoK7DYhINBak52d7d6eN28e0zArQM6bN4/Y2FiuvvpqslyVn/r27cvH//sfgx54AD77zJzUsSN89BGMHt3yL8BPkf5rLd7U948/4IYbYOnSqrbkZOOInHKK127jV0j/tRY79PVkxvFUjBNSySRgNPAo8DvwH+A2TGaOIHjE8uXLGTt2rHu7HfCX63nfBQtYsGCBe99xxx3HF88/T8zFF0tAqxDw7NoFs2fDK6+A02naOnSAe+816b3h4fbaJwjexBOnpAdV3xNgnJJNWuvbAJRSg4CLvWibEETMnTu3xvZsIK7a85uq7ZvQti0x48dLQKsQ0JSVwTPPwJw5sG+faQsNhX/8A+6+2zgmghBoNDrQVSl1ALhBa/2SazsT+FZrPd21fTnwnNY6yipjm4MEuvo2GRkZjB07lpycHIa1bs3qkhJCKioAKAcGY9YyuC4mhqeKi80KvyABrULAobUpOnzTTVB9Sv/UU+GJJ8yUjSD4M94KdN0KHOO64CCgD7C82v7OQGFTjfRXcit/rQvNIikpiaVLl9K1a1fuPXCAkIoK1gJrgXDgMeC/rVvz9L59xiGRgFavIP3XWjzVd80aU1dk8uQqh2TAAFi0CL74QhyS2kj/tRY79PXEKXkXuEwp9RnwGbAP+Lza/mFAUAW5Au7AS6H5JCUl8cj48Uxybd8A3OqaMJ8E/OPAAbNDKrR6Dem/1pGRAcuX5zTq2N274dpr4Ygj4NtvTVu7dibtd80aM0MpHIz0X2uxQ19PYkoewsSVTMYUT7tUa50PoJSKBc4AnvSyfUIQ8c2XX3Lk228D8CkmqjqxvJx9VFtUKTnZZNtIQKvgw2RkwNixUF4+gEGDICmp7uPKyuDZZ03QamWiQ2go/P3vcM89ZgE9QbCSstwydFndYRzO3U5Kd5Qe1K4iFBFxEZbY40lF11LgStejNvuBbkCRl+wSgoz//e9//HTZZTwLlAGzgNl/+xs3Ll9OTGX8CKCvvholDongw1Q6JDk5AOGMHWvSeKs7JlqbKZlZs2D9+qr2k04yKb6DBrW01UKwkv1iNpvu3FTv/pWsPKit9/29Sbwj0RJ7mlU8rRKttVNrXaC1Lj/00YFF37597TbBr9Fa89BDDzHz0ku51xV0/b/YWJ586CHuW7WKdi6HJD06GgD14IOQn2+XuQGH9F/vUt0h6doVunRxkpNj2jIyzDFpaSZoddKkKoekXz+T0f7VV+KQeIL03+aTMDOBsPaNnzQJax9GwswEy+yp1xKl1GgArfV31bcPReXxwUK068tS8JyKigpmzpzJ888/TyyglAKtufKCC+C556rGs198keSMDPMTUvAq0n+9R22HZOlSKC+v4OSTQ8jJgRNPhL/9Dd57D1yJZcTGmrLwM2ZAhDWj4QGN9N/mExYTRo9ZPdh05yZCWocwfPVwwmKMa1BeXk54eDiOfQ5SRqTgPOCkx6we7v1W0NBIyTJgqVIqovp2A4/K/UFFamqq3Sb4JUVFRZx99tk8//zzAMT06EHpHXeYnS+9BFu3ArBtxgwYMwb+8x+zb84cWX/di0j/9Q51OSRJSVBWlsrixaaEzq5dMG+ecUhCQkzcyF9/wY03ikPSVKT/eofK0RLnASe5H+YSGR9JZHwk63LXERkfSe6HuTgPOC0fJYGGY0quwFT5rpySudxSS4SgYffu3UyaNImff/4ZgKFDh/L5558T37GjSTcodGWWT5/Ozssuo/usWeBwwODBcNVV9hkuCHVQn0MC8OOPMTz/fFXxMzAOyPvvw5ln2mOvINSm+mjJ1se3kjAzgdC2oTh+ceDo52Dr4+ZHotWjJNCAU6K1fr3W9huWWiIEBRs2bODUU091L/Q0fvx4PvzwQ2JjYsxPx8JqpW4mT6btzz9XrW3zxBOBvxa74FdUd0i6dDFlcz7/3GTTrFoFGzb0cx/bo4fp3nl5pqsPGFB/Vo4gtDQJMxPY+vhWHHkOsu7PovD3Qoq/Lmb9j+tx5DlaZJQEPEsJFuogTnL2Gs2qVas4/fTT2b17NwAXX3wxr732GhEREfDww2baBsxY9759cNNN9KrMvJk0yaQmCF5F+m/TKC839UMWLqwKfdq5E/7v/w4+NibGrF1z8snBu3CeVUj/9R5hMWF0v7E7m2dvZuu/t7rbd727C2iZURJoglOilOoH9AM6YlYHroHW+k0v2OU3JCZakxYVaCxatIjzzz+foiKTNX7bbbfxwAMPEBISYibab7/dHNizJ7z9tvn5mZZGBJjqrY8/bpvtgYz030PjdJrYj1WrzOOXX+D336GkpP5zunSBkSPhmGPg6qth7976p3iEpiP913uUZpdS8EPNVYHbHNmGwl8LW2yUBDxwSpRS3YA3gPGVTXUcpoGgckrS09NJltrPDfLKK6/w97//nYqKCkJCQvjPf/7Dtddea3YuXw6Xu8KVYmPN2PegQTBzZlW2zcyZJmdS8DrSf2uiNWzfXuV8rFoFq1dXjYbURdu2pqZfWhocOACdOhmnIznZ6Lt3b7I4JBYh/bf5aK3Z9d4u/vrHXzj2OtztoW1COZBpqmi31CgJeDZS8hIwFngK+B7Is8Igf6Pyl79wMFpr7rnnHu677z4AWrVqxbvvvsuZlRF+6elmkY+yMjMasmBBVZGG2bPhzTdxOByEzZ5tzwsIAoK9/+7dWzUCUumI5DRQGT4iAoYNM6MgI0fCUUdB//4mm6Z6fMm4ccb5+PPPCmbMEIfEKoK9/zaXst1l/HXtX+z+YLe7Le68OPK/zseRbxyUlhwlAc+cknHA01rrmw55pBD0lJeXM336dObOnQtAx44dWbhwIccee6w5YOdOs6BHZSG0V181n+iVtG8P993H9q1bSZQUYMELHDgAv/1WcxRkQwOrdYWEwMCBVc7HyJEwZEj96btJScbpqHRMKsvM79kjDonge+z+eDfrp6+nfJeJ2wuPC6f/C/3pdE4nsh7Icld5bclREvDMKSkEMg95VJAR7lowTqhi//79nHfeeXz11VcA9O7dmy+//JL+/fubAw4cgIkTYfNmsz1nDlxyycEXmjaNAqlDYCmB2n/Ly2Ht2irnY9Uqs+101n9O795VzsfIkXDkkdCmjWf3re2YQLg4JBYSqP3XSsrzysm8LpOdb+10t8WdHUf/5/sT0dl43AkzE9AVmp05O1t0lARAaV33QjwHHajUq0Cs1vpca02yhhEjRujVq1fbbUbAk5OTw+mnn86vv/4KwPDhw1m0aBFdunQxB1RUwFlnmbQFgCuvhJdfBlVXiJIgHJrmBKJWjoKMGOHdxe8qp3JAHBLBd9jz5R7WXbmOsh1lAIS1C6Pff/vReUpnU1G7hVBKpWitR9S1z5ORklnAt0qpJ4H/AJt0Yz2aAGbHjh3Ex8fbbYZPsG7dOk499VQ2u0ZAJkyYwPvvv0+byp+bWsN111U5JCefDM8/36BDIvpai7/p29RA1BEjao6C9OhhrR9cOWKya9cukpI6W3ejIMff+q9dOPY52DBrA9mvZLvbOpzWgQEvDyAyPrLe8+zQ15NVgvOVUm8ATwLXAXV5VlprHVS1T7Kzs+WfAvjxxx8544wz2Lt3LwBXXHEFL7zwQs3h1ccfN2vaAAwdCvPnmwDXBhB9rcXX9fVmIGpLk5QEBw5sBcQpsQpf77++QN7SPDIuz6A0qxSA0Lah9H2qL10v73rI0RE79PUkJfgW4CFgJ/ALkn0juFiwYAFTpkyhxDVefs8993DXXXfV7PDz58PNN5vnCQlm3faYGBusFXwVqwNRBSGYqDhQwcbbNrL9v9vdbe3GtyPp1SRaJbay0bKG8WRUYyZm0b1TtdblhzhWCBL++9//ct1116G1JjQ0lJdeeokrrrii5kE//lgVyNq2ralF0r17yxsr+Ax2BaIKQjBQ8GMBGVMzKM4sBiAkOoTD/n0Y8X+PR4X4dvyeJ05JB+B9cUhqEqyFe5xOJ7fffjuPPvooAK1bt2b+/PlMmDCh5oHr18MZZ0BpqVm35sMPzdRNIwlWfVuCjAwICRlo+X18MRC1pZD+ay2ib00qSipMmfjHt5pSpkDs8bEMmDuA6L7RHl/PDn09cUr+AHpaZYjgP5SWlnLFFVcwb948ADp37syiRYsYMaJWMPWuXTBhggkMALO2jaxf4xNUZodo3Yply7yXHeIvgaiCEGjsW7WPjMsyKEo3BeVUpKLPg33o/s/uqFD/+WfyxCm5A3hfKbVAay25tS7S09MZPny43Wa0GAUFBZx11lksXboUgH79+vHll1/Sp0+fmgcWFZkRko0bzfZdd1WVk/eAYNO3JaheeRQUY8c2PW11717jdFQ6IP4UiNoSSP+1FtEXnGVOsuZkkfVQFlSYtrYj25L0RhKtk1s369p26OuJU3IJsB34SSm1EtiIWwI3Wmt9pbeME3yLbdu2cdppp7FmzRoAjj32WD799NODV+qsqDDLpf78s9m+9FK4556WNVaok+oOSdeupvJuTk54oxyToiL49dea0zASiCoI9lGYWkj6pekc+MOsUaPCFb3u6UWPW3oQEuafnr4nTsnUas9HuR610YA4JQHI2rVrmTBhAtu2bQNg8uTJvP3220RH1zFPOWuWWccGzCIgUhzNJ6jtkCxdCmlp65gxY7C7LHqlY1IZiFp9GiYtzfib9SGBqILQMjgdTrY+spXN925Gl5vgkdaHtyb5jWTaHO7f/3Se1CnxT7fLYrp162a3CZazdOlSzjrrLApcgQHXXnstzzzzDKGhoQcf/PTT5gFmcb0PP2zWT+Ng0LclqMshSUqCmJgOfPstjBlj9g0fbqZTMjKCIxDVaqT/Wksw6nsg/QAZl2Wwf9V+0xAKibcnkjg7kZAI735N26Fvo8vM+ztSZr5pvPvuu1x22WWUlZmyxA8//DC33HJL3UV3FiyAc84x0Y7dusFPP0FPiY22m7ockgED4L33zDqIq1ZJIKog+Dq6QrPtqW1svGMjutR8b0cnR5P0RhIxI/2r5pO3yszXdeEw4ExMuvBCrXUDIW6BSWpqKkM9SHH1F7TWPP7449zsKngWHh7O3Llzufjii+s+4aefYMoU45C0aWOKo3nBIQlUfVuKuhyS8HA45RT4+uv6z4uOhtmzYfLkwA5EtRrpv9YSLPoWbygmY2oGBT+4fj0os3pvrzm9CG1Vx4i1l7BDX08quj4KjNVaj3RtK+Ab4ARAAQ8qpY7RWjcQ+hZ4lJcHXtmWiooKbrzxRp555hkAYmJi+Oijjxg/fnzdJ2zYAJMmmfH+0FB4/32TYuEFAlFfO3nxRXjhhaqpmfbty5k8OZyjjoJOnWDGDOPAxMQYh0QWkmse0n+tJdD11U7Njhd2sOHmDTiLTGXBqL5RJL2eROyoWMvvb4e+noyUnIpxQiqZBIwGHgV+xyzSdxtwtbeME1qe4uJiLrnkEj788EMA4uPj+eKLL+r3lnNzTS2S3Fyz/fzzZlvwCSoXhhs1yjgbTz1VtW/aNLjwwjTGjj2i3pgTQRDsoSSrhIwrM8j/Nt/dljAjgT4P9yG0tXWjI3bjiVPSA/ir2vYkzErBtwEopQYB9YztBy51Zp/4KXv37uWMM87gxx9/BGDgwIF88cUX9KxvGqa4GM4805TrBLj9drjauz5pIOlrB3v3whNPVNWvA1NY9403zGxbenqkOCQWIv3XWgJRX601Oa/lkHlDJhX7TbpbZGIkSa8l0X5c+xa1xQ59PXFKIqhZl2QsNUdONgJBFwodKGWON2/ezIQJE8jIyADgxBNPZMGCBbRvX88/gdMJl10GK1aY7SlT4P77vW5XoOjb0mgN77wDN9xgCuuCSYKKjIT9+03W9pFHglLJ4pBYiPRfawk0fUt3lLLu6nXs/bzqV0S3q7tx2GOHERbTrBDQJmGHvp6Er20FjgH3qEgfYHm1/Z2BQk8NUEpdq5TapJQqUUqlKKVOOMTxpyilViql9iulcpVSnyil+nt6X2+RlZVl1629xm+//caxxx7rdkguuOACvvrqq/odEoBbbzUr/wKceCK89pol0ZCBoG9Ls2GDCWS9+OIqh+Tkk+HPP03Nka5dcdclGT3aIQ6JhUj/tZZA0Vdrzc63d7Jq8Cq3QxIRH8GQz4cw4KUBtjgkYI++nnyLvAtcppT6DPgM2Ad8Xm3/MMCjIFel1AXA08CDrvNXAF8opeqcL1BK9QY+Ab53Hf83IKqWHS1KbmUshZ/y1VdfMXr0aHJctcFnzZrFvHnziIyMrP+kZ5+Fxx4zz5OTTSpwQ8c3A3/XtyUpK4MHH4TBg6syazp3hnnz4Msv4bDDqmJMKh2T3bvDxCGxEOm/1hII+pbtKiPtnDTS/y8dR54DgC6XdGHk2pF0nNDRVtvs0NcTp+Qh4HXgWEzl1ku11vkASqlY4AzgWw/vfyPwutb6Za11utZ6JpANXFPP8cOBcOB2rXWm1vp3l12HKaWkdJOHvP7660ycOJHCwkKUUjz11FM89thjhDQ04rFwIVx3nXnepQt8/jk0NKIitAg//GASnu64oyqzZto0kxJ80UU1a4pUd0w6diwXh0QQbGL3h7tZNWgVuQvMl39453AGLRhE8pvJhLcPt9k6e/CkomsppoR8XWXk92PiSYoaez2lVATGyXis1q7FwHH1nLYaKAeuUkq9AkQDlwGrtNb+7zK3EFprHnjgAWbPng1AZGQkb731Fueee27DJ65aBRdeaOJJoqPhs8+gVy/rDRbqZe9euO02U8m/kkGDTOrvqLoWgnBR6Zikpa0jKWmw9YYKguCmfG85f838i13zdrnbOp3biX7P9SOiU3AvDmVbRVelVDxmgb8TtdbfVWu/C7hYaz2gnvNOAOYDcZiRnt+ACVrrXXUdX4lVFV3Ly8sJD/cfj9bhcPCPf/yDl156CYD27dvzySefcMIJDYbywKZNcMwxJkghJAQ++QQmTrTcXn/Tt6WoK5C1VSuzGPOsWY2v7C/6Wovoay3+qO+eRXtYd/U6yrJNleywDmH0e7YfnS/oXHelbBuxSl+vVXR1FUz7G9AP6IgpmlYdrbWe46F9tb0iVUdb5f27Aq8CbwLvAG2B+4D3lVLjtNbOWsdPA6YBJCQkkJKS4t5XGVWcnp7ubuvWrRvx8fGkpqa6i8ZER0eTnJxMVlZWjfm1oUOHUlRUxO+//04b16pjiYmJxMXF1bhPbGwsffv2JTMz0712DMDw4cPJzc2tEUjUt29foqOjSU1NdbfFxcWRmJhIeno6RUVmICo8PJyhQ4eyY8cOsrOzG/2a9u3bx7/+9S++//57KjV56qmniI6OJiUlxf2aMjMz3ecnJiYSFxpK8bhxRLm+/XbddRedJ05skdcUHx9PbGxss9+ng16TD79Ph3pNrVsP5dprYenSqg+LMWPKeOWVCPLzU3At4tyo11RYWEibNm1sf02B+D4NHTqU7Oxsdu/eHVCvyZfep8LCQkaOHOkXr6lDRAdKnyol57Wqwufho8MZ8e4I9ug9/Prrr+52X3mf0tLS3N9vVvS9OtFaN+qBcUTSMGnBznoeFR5cLwJwAOfVan8WWF7POXOA32q1dcc4Mcc3dL/hw4drK1i9erUl1/U2O3fu1EcddZR2aaUPP/xwvX379kOfWFKi9ejRWpsf51rffLP1xlbDX/RtCUpLtX7gAa1btap6Ozp31nrePK2dzqZdU/S1FtHXWvxF3z1f79EreqzQS1mql7JUfxfznd4xd4d2NvUft4WwSl9gta7nu9qTkZL/AIcBtwJLgD0enHsQWusypVQKcBJmOqaSk4AP6zktmpq1Uqi2Latz1ENmZiannnoqGzaY5KiTTjqJDz74gJiYQyzi5HTC5ZfDd67ZtfPPh4cftthaoS5++AGmTzdpvZVMm2beDokzFgTfxFHoYOOtG9nx3A53W/uT2jPg1QG06tHKRst8F0+ckuOBp7TWtQNTm8MTwP+UUr8APwJ/B+KBFwCUUg8BR2mtKxddWQTcoJS6G5iHmb55EFNDJQXhIH7++WcmTpzoHtq79NJLeeWVVxo3T3jnnSZwAUzU5BtvyMpsLczevaYkzCuvVLU1JpBVEAR7yf8+n4ypGZRsNOlwIa1DOOyxw4ifHu9zsSO+hCdOSRmwyZs311q/p5TqCNyJyd5ZC5ymta6cnOuGGZ2pPH6JUmoKcAtwM1AM/AScqrU+4E3bGktiYqIdt20UCxcu5IILLqC4uBiAO+64gzlz5jTuH+Kll+Chh8zz/v1NYGurlvfsfVlfK/FWIOuhCFZ9WwrR11p8Ud+K4go23bGJbU9tc0dHxo6OJWluElF9ouw1zkPs0LfR2TdKqXeAcq31pdaaZA1WZd/4Ki+++CLXXnstTqeTkJAQnnvuOaZPn964kz//HM44AyoqzNKxK1eayltCi7BhA1xzTVUBNDAVWZ97Tt4GQfBl9v28j/TL0ileZ34IhrQKofdDvel+XXdUiIyOVNJQ9o0nY/E3AscqpWa5aowIUCOS2RfQWnPnnXfy97//HafTSVRUFB9//HHjHZJffzWxIxUVEBVliqXZ+E3oa/paSWMqsnqbYNLXDkRfa/EVfZ2lTjb+ayO/Hver2yGJOSaGEb+PoMf1PfzWIbFDX0+mb34EWgOPAg8rpXZwcNCp1lrLbzmbKC8v5+qrr+aNN94ATLrWZ599xtFHH924C2zZAqefDgcOmBKg8+ZBY88VmoUEsgqCf7L/9/1kXJrBgTUmgkBFKHrd24seN/UgJExi8DzFE6dkC/XUDxHsZ//+/Zxzzjl87fqJfdhhh/HFF1/Qr1+/xl0gPx9OO80siALw1FMwebIVpgrVkEBWQfBPnOVOtjy8haz7stAO89XYZlgbkt5Mos3gNjZb5794UmZ+jIV2+C2xsbF2m0B2djannXYav//+OwAjR47ks88+o3Pnzo27QFkZnH02pKWZ7euvr1rfxmZ8QV8raKlA1kMRqPr6CqKvtdil74G0A6Rflk5hSiEAKkzR846eJN6RSEh44IyO2KGvbWXmW5pADXRNT09nwoQJ7mqCEydO5N1336V169aNu4DWcNll8L//me2zzoL58yE01CKLBQlkFQT/RFdotj6xlU13bkKXme/O6EHRJL+RTNvhbW22zn/wVqCrUAfVy/i2ND/88AOjRo1yOyTTpk1jwYIFjXdIAO6+u8ohOeYYeOstn3JI7NTX29gRyHooAklfX0T0tZaW1LforyJ+G/0bG2/ZaBySEOhxaw9GpIwIWIfEjv7r6do3o4DbgaOB9tS99o1H1/R3qq8X0JJ8+OGHXHzxxZSWlgIwZ84c7rjjDs+K8rz2GsxxLVV02GHw6adm9V8fwi59vY2vBrIGir6+iuhrLS2hr3Zqtj+7nY23bsRZbJZXi+oXRdIbScQeG9jTc3b030Y7EEqp0cA3QAHwM3Aaptx8G+AoYA3wa70XELzG008/zQ033GDWCQgL4+WXX2bq1KmeXWTxYvMtCdCxo6lN0qmT120NdiSQVRD8l+LNxay7Yh35S/PdbQn/TKDPg30IjfadEeVAwpNRjTuAbGAEJgtnF/Cgq8rqycAHwLXeN1GoxOl0csstt/D4448D0KZNGz744ANOOeUUzy70xx9w7rngcEBkpBkh6d/fAouDF18JZBUEwXO01mS/nM2GWRuoKDSVL1r1asWAuQNoP0Zy9K3Ek4quecATWus5SqkOQC5wstb6G9f+Z4FkrfU4y6xtBv4e6FpaWsrUqVN59913AejatSuLFi3iyCOP9OxC27aZ2JHt200tkvffNw6K4DUyM00g6zffVLVJIKsg+Acl20pYd9U68r7Kc7d1m96Nw/59GGFtgyo6wTK8FegaCWx3PS91/a0e3fM7MNxj6/ycyoXurCQ/P59TTjnF7ZAMGDCAlStXeu6Q7NtniqNtd72N//63zzskLaGvtygrgwceMIGslQ6J3YGsh8Kf9PVHRF9r8aa+Wmty3sxh1eBVbockIiGCoV8OZcALA4LSIbGj/3rilGQD3QFci9/lA4Or7e8OOLxmmZ9QmfliFVu3buX4449n+fLlAIwaNYoVK1bQq1cvzy5UXm4ckNRUs/2Pf8CNN3rXWAuwWl9v8cMPMGyYWVjZFXvMtGmQkQEXXWQGpXwRf9HXXxF9rcVb+pbtLGPtWWvJuCyDigIzXdPlsi6MXDuSDqd08Mo9/BE7+q8nrt8qoHpo3mLgBqVUFsa5mYEJgBW8xJo1a5gwYQLbXSMbZ599Nm+99RZRUR6uNKm1CWqtzEOdNAmeftp3vyn9CAlkFQT/Ztf8Xay/Zj2OPeY3dXiXcAa8NIC4M+Jstiw48WSk5FUgVylV+Y34L6AYeB14DTOlc4tXrQtilixZwvHHH+92SK677jref/99zx0SgPvvh7lzzfMRI0wEpg/VIvFHtDbTMsnJVQ5Jq1amDsmvv4pDIgi+TvmectIuTOPP8/90OySdLujEUWlHiUNiI56Umf8a+Lra9kalVH9gPGZhvh+01kGXlN+3b1+vX3PevHlMnTqV8vJyAP79738za9Ysz2qQVPLmmyblA6BXL/jsM/CkuJrNWKFvcwmkQFZf1DeQEH2tpan65n6ay7pp6yjfaT5jwzqG0f+5/nQ+v5FLcwQJdvTfRjklrtGR84B1Wmv3FI0rtuRTi2zzC6K9WGxMa82jjz7KbbfdBkB4eDhvvPEGF110UdMuuGQJXHmled6+PXzxBXTp4iVrWwZv6ttcyspMbPCcOVVxI507m5mwCy7wz9kwX9I3EBF9rcVTfcvzy8m8PpOdb+x0t3U8syMDXhxARBfJ06+NHf23sdM3pcArwDALbfFLUisDR5tJRUUFM2fOdDsksbGxfPXVV013SNauNYvsORymKMbHH0NSkldsbUm8pW9zaSiQ9cIL/dMhAd/RN1ARfa3FE333Lt7L6iGr3Q5JaGwoSW8mMXjBYHFI6sGO/tuokRKttVMptQWIsdieoKS4uJiLL76YBQsWANC9e3c+//xzhgwZ0rQL7tgBp50GlSWCX38dRo/2jrFBhgSyCoJ/49jvYMPNG8h+Mdvd1v6U9gx4ZQCturey0TKhLjzJvnkDuEQp9bTWuvSQRwuNYs+ePUyaNImVK1cCMGTIED7//HO6d+/etAvu3w8TJ8LWrWb7oYdMTqrgEZWBrDfcALt3mzapyCoI/kX+8nwyLs+gZFMJAKFtQjnsicPodlW3psXoCZbjiVOyAjgb+F0p9RzwF1BU+yCt9Xdess0viItrepT2pk2bOPXUU1m/fj0AY8eOZcGCBcTGNnGRJ4cDzj8ffvvNbE+fbn7m+zHN0bepBFIg66GwQ99gQvRtPmW5ZWZV3jpoV9GO0h0H/0bWDs3WJ7ay/entVceOaceAuQOI6tWEDMYgxY7+60mZeWetptonKswqwT6Za+prZeZTUlI4/fTT2bnTzG9edNFFzJ07l8jIyKZdUGv4+9/hpZfM9mmnwSefQFjwVSFsKoEYyCoI/k7WA1lsunOTR+eEdQxzp/mGRIXQ5+E+JMxIQIXIP7Ev0FCZeU++sa7gYEck6ElPTyc5Odmjc7788kvOPfdcDhw4AMAtt9zCQw89REiIJ2VjavHII1UOyZFHwnvvBYRD0hR9m8IPP5iBpT//rGqbNg0eftgkLgUqLaVvsCL6Np+EmQlsfXwrjrzGFwyvdEhijo0h6fUkovtLFlRTsKP/elKn5HUL7fBbiooOmsFqkNdee41p06ZRUVGBUopnnnmGGTNmNM+IefPg9tvN8549TS2SNm2ad00fwVN9PSXYA1mt1jfYEX2bT1hMGD1m9WDTnZsIaR3C8NXDCYsxX12pqakMHTqUfSv3kXZ+GrjG81WEovec3vSY1QMVKqMjTcWO/tvon+ZKqdeUUkc3sP8opdRr3jEr8NBac++993LllVdSUVFBq1at+OCDD5rvkCxfDpdfbp7HxsLnn0O3bs03OMDRGt5+22RJS0VWQfBtEmYmENY+DOcBJ7kf5hIZH0lkfCSqvWLHSztIO6/KIWl9RGtG/DqCnrf0FIfED/FkvmAq0FCYX2/gsmZZ44eEh4cf8hiHw8G0adO45557AOjQoQPffPMNZ599dvNunp4OkyebYIjwcPjoI/MzP4BojL6ekplpAlf/7/+qMmtOPtmUdrn99uDKrLFCX6EK0dc7VI6WAGx9fCulOaXs/WovxVOLybo3yx1Y0G5cO4b/MpzWg/ynarUvY0f/9WbQQWug3IvX8wuGDh3a4P7CwkIuuOACPv/8cwB69erFl19+yYABA5p34507TTBrfr7ZfvVVGDeuedf0QQ6lrydIIOvBeFNf4WBEX+/gLHfSdmRbQqJCcOQ5WNl9pVncpBqhMaEMXjCYkPBmxOYJNbCj/zbolCilegK9qjUlKaXqqsLVAbgGyPSeaf7Bjh07iI+Pr3Pfzp07mThxIpVZP0ceeSSLFi2ia9euzbvpgQOmFsnmzWZ7zhy45JLmXdNHaUhfTwjWQNZD4S19hboRfZuGdmoKUwvJ/zafvG/zyP8uH+eBagmglQ5JKISEh+AscdLzlp7uWBPBO9jRfw/1Dl4O3I0ZHNPAHa5HbRRmRu9yr1rnB2RnZ9f5pq1fv54JEyawceNGAE455RTmz59P27Ztm3fDigpTDK0yvfnKK+GOut6SwKA+fRtLsAeyHorm6is0jOjbOLTWFP9VTN6SPOOILM1zZ9AcRAjghM5TOpPfKp+y18oIax9GwsyEFrU5GLCj/x7KKfkY2IxxOl4DXgJW1jpGA4XAKq31Vi/b55f89NNPTJw4kT179gBw+eWX8+KLLzZ/fk5ruO46WLjQbJ98Mjz/fHDOOxwCqcgqCL5N6fZS8r7NczsipdvqLhQemRhJ+/HtaT++Pe3GtiPntRw23bmJvV/sxVFhHJces3rIKEmA0OC7qLX+A/gDQCmVCHyotV7bEob5OkVFRXzyySds3LiRgQMHEhVlqgR++umnXHjhhRQXFwNw1113cc8993inpPHjj5uyogBDh8L8+SbAVahBMFVkFQR/oXxvOflL892OSPG64jqPC+8UTrtx7dyOSKverWp8ftauWyKjJIGFJ3VK7rXSEH9j0aJFTJkyBYABAwZw7rnn8vzzzzNjxgycTiehoaE8//zzXH311d654fz5cPPN5nlCAixaBDGBvz6iJ4V7JJDVc6Swl7UEs76OQgcFPxS440IKfy+ss/xmaNtQ2o1p53ZEWg9u3eCPuOp1S0BGSazEjv4r72Qj0VqTnV21yuS8efNqPF+2bBnPPvssAFFRUcyfP5/TTz/dOzf/8ceqQNa2bU0tkqYu2Beg/PCDCVxNT69qk0BWQWg5nGVO9v20zz0ds+/nfejyg70QFamIHRVrpmPGtaPtiLaEhHmWMZMwMwFdoSkvL5dRkgBDnJJGsnz5csaOHVvnvgULFtTYfvLJJ73nkKxfD2ecYX76h4XBhx+aqZsgICMD0tI2cs45g+s9RgJZm0d6ejrDhw+324yAJZD11RWawt8L3dMxBd8X4CyqvUQaEAJtR7Y10zHj2hNzXAyhUc1bIi0sJoxed/UiJSVFRkksxI7+K+9mI5k7d+5BbUcffTRpaWkUFhbWaF+xYgXTp09v/k137YIJE8w3L5i1bU46qfnX9QMyMmDsWCgvH8CgQabyanUkkFUQWhatNUXrisx0zJI88pfm17seTevBrWk33kzHtBvdjrBY+aoRGof0lEZy++23s3jxYnJycoiJiWHu3Lnce++9bockNDSUiooKunbtyu2V69A0h6IiM0LiSinmrruqyskHOJUOSU4OQDhjx8LSpVWOiQSyCkLLULK1xNQJcTkiZTvK6jyuVZ9WtB/X3jgiY9sT0UV+FQhNQ5ySRpKUlMTSpUsZO3YsOTk53HXXXXTp0gWAtm3bsn//frp27crSpUtJqv2z3lMqKkwN9J9/NtuXXgquEvWBTnWHpGtXcDoryMkJZexY+Oorkw0tgazeo5usk2Qp/qZv2e4y8pflux2R4sx6MmS6hLunY9qNb0dUr6gWttTgb/r6G3boq7SuIxw6ABkxYoSurKzaHF599VWuuuoqAHr27Mn+/fvJy8sD4JVXXuHKK69s9j24/nrzTQumdPwXXwTFfERth2TpUtNe2RYaavy1SiSQVRCah2O/g4LvCshbkkfet3kc+ONAnceFxpoMmUpHJHpgtHfKHAhBiVIqRWs9oq599Y6UKKXuasK9tNZ6ThPO8xuqZ91s2bLloH3NdkqefrrKIRk0yAS2BqlDkpQE33+fxvHHD+KDD6ockr594fXXJZDVG1Qu/S5Yg6/p6yx1UrCywD0ds/+X/WjHwT9MQ1qFEHt8rDsupM2wNh5nyLQEvqZvoGGHvg1N39zThOtpIGCdEq01S5YscW9feOGF7N27l8WLFwOwZMkStNZN/wWxYIGJ3ATo1s2k/rZr10yrfZ/6HJKPPoKrruqPayDKTWEhdOxoj62BRnl50K2h2aLYra+u0Oz/db97OqbghwKcJXVkyIRCzNEx7umY2GNjCYn0PSekNnbrG+jYoW9DTknvFrPCT1BKsWHDBi688EL++c9/cvHFF5OSksKll17KM888wzvvvNN0h+Snn2DKFJNW0qaNKY7Ws6d3X4APUpdD0revqRP32GMApmLtySebrJrLLjPH1g5+FQTBlSHzZ1FV+fZl+VQUVNR5bOvDW7unY2JHxxLWVkIMBfuptxdqrbNa0hB/oU+fPvzyyy/u7ejoaC6++GIuvvjipl90wwaYNAlKSkzgxPvvw7BhXrDW/8jNNZk1y5aZ7bZtK3jhhVAuugjWrbPVtIAkOjrabhMCmpbQt3hzsbtqat6SPMp31v3rNqpvVFWa7ph2RHTy/2lh6b/WYoe+EuhqN7m5cNxx8NdfZvvFF00EZxBRfbQkJAScrtHloUPNFM5hh9U/xSMIwUbZzjLylua5HZGSTSV1HhfRLcI4IOPb0X5ce1r1bNXClgpC3TQp0LWOizQm8DXgA11rk5WVRWJiYtNOLi6GM8+sckhuvz3oHBKAAQPgqqvg/vurHJJJk+Ddd2H37iwyMhLFIbGIZvVfAYCy3DJ0Wd0/7rZt20b3OpaEUBGKiLjGjVQ4ChzkL893l28/sLbuDJmw9mG0G9vOHRcSPSDwM2Sk/1qLHfp6Mol4TwP7NKAI8EDXusjNzW3am+Z0mgCJFSvM9pQp5ls5yCgqgunT4a23aravWgVbtkBa2n5mzBCHxCqa3H8FN9kvZrsXh6uLrWw9qK33/b1JvKNu3SuKK9i3Yp97Omb/qv1QV/X26BBiT4h1x4W0OaINKjSwnZDaSP+1Fjv09cQpqSvwNQw4DLgBiAUu84ZRQcGtt5qVfwFOPBFee83MXQQRmZlwzjmQmmq24+NNcOuNN1YFs5aXD2DPHnFIBN8lYWYCWx/fWm/J9dqEtQ+rsYic0+Fk/+r97umYghUF6NI6FrILU8QcE+OOC4k5OoaQiOD6zBACn0Y7JQ0Evm5QSn0NfAdcDvzLG4YFNM8+W5laYr5lFyyAyEh7bWphFi40Cx8XFJjtMWPMdE2XLibGt3qZeXFIBF8mLCaMHrN6sOnOTYS0DmH46uHuReIq6zw49jlIGZGC84CT7jd2p2RziXs6Jn95PhX768iQUdBmWJuqNN3jYwlrIxkyQmDjtUBXpdQ/gZu11gdPoPoAVgW6lpeXEx4e3vgTFi6EyZPN9E2XLrByJfQOnuzrigpTMb/6TNXNN8ODD5pFkCupDGwFzdKlShwSi/C4/wp14tjn4KdeP+HIc9SYmikvLycsLIwNN21g2xPbUBGK0LahOPbUPaoSNSCqqnz7mHaEd5T3piGk/1qLVfp6JdC1EUQAQVfSqqioiNjY2MYdvGoVXHihcUiio+Gzz4LKIdmzx4TOuGrN0aaNqcx6zjkHH5uUZEZH9u8vJCmpbYvaGUx41H+Feqk+WrL18a10ubwL+1bsI+eTHAqXF1K21Sxkp8t0DYcksntkVZru2Ha06i4ZMp4g/dda7NDXK06JUmoE8E8g3RvX8ycyMzMZPnz4oQ/ctAkmTjSRnSEhZq5iRJ2OYkCSkmKcjyzXJGByskn3bWgEJCkJUlLWA43QV2gSje6/wiHpdEEnsh7MwpHn4KeeP0EdMzKh7UPpML6D2xGJ6hsV8BkyViL911rs0NeTlOCN9ezqALQFHMBV3jAq4MjLg9NOg127zPZ//mNyXoOEV1+Ff/yjamXf884zbW1lAETwc4oyi8j9OJfcj3PZt2KfyT+EKoekFagKhS7XxP8jnn7P9EOFiBMiCPXhyUjJFqr+5SrRwK/AeuAlrfVmL9kVOJSWmhiSjAyzffPNcO21tprUUpSUwMyZ8MorZjs0FB591CzvIz8OBX9Ea83+lP1uR6Qorejgg1zFEbpc0oW8qDzKXiojrH0YfR7sIw6JIByChlYJ7gns1loXA2itx7SUUf5EgzncTidcfjl8953ZPv98ePjhljHMZrKyzHRNSorZ7tzZVM8/8UTPriM1CKxF9D00znIn+cvzyf04lz2f7KF0W+lBx0T1jSLurDjiJseR920em+/azJ7P9lCZSNBjVg93Ro7gPaT/Wosd+jb0X7IJuASYB6CUWgI8oLX+tiUM8wscDuIaWsX3zjvhnXfM81Gj4I03gqIWyeLFcNFFsHev2T7uOOOQJCQ0fF5dxMXFedc4oQaib904Ch3s/XIvuR/nsnfRXhz5B2fLtB3ZlrjJxhGJTq6qntp6cGu2PbnNXbekdl0SwXtI/7UWO/Rt6BuynMolWg1jgC6WWuNvvPQSWbNn17uPhx4yz/v1g08+gVaBHVnvdMIDD8Cpp1Y5JDNnmiyapjgkACmVQy2CJYi+VZTtLGPHKztInZjKj3E/8ud5f7Lr7V1uh0SFKdqf1J5+z/bjmK3HMPyX4ST+K5HWA1vXCFatzMSpREZJrEP6r7XYoe+hRkrOUEp9rLV2lbg6KKYkeMnLg7vuIsHhMNVZq4+YfP55VdxIp07wxRfQMbCzpfPz4dJLTRkWgKgoePllaM7iyYJgNfUGqroIbRNKhwkdiJscR4fTOhDernE1GxJmJqArNDt27JBREkHwgIackv8A/wUmu34FaOAtpdRbDZyjtdbB8ZNgzhzYs8cIOGcOPP64af/1VxM7UlFhvpkXLjTL3AYwqalw9tmwYYPZ7tsXPvzQrPIrCL5EYwJVwzuHE3emmZZpN64doa1CPb5PWEwYve7qxZ6UPTJKIggeUO9/i9b6OaXUn8BJQDfMujY/APWlBgcP69ebtN5KnnnGrCrXqhWcfjocOGDSS+bNg6OPts/OFuCtt8zCxsXFZvuMM0zoTEOhNp4ghZGsJRj09TRQNeboGK8tbBcM+tqJ6Gstdujb6DLzSikn8H9a63nWmmQNXi0zP2mSqcY6aJDZTkszgRRbt5rnAE89Bf/8p3fu54OUlcGsWfDf/5ptpUzp+NtuC4pYXsHHaU6gqiAI1uKtMvO9gd3eMcmPWbzYOCQATz7J9u3bSbj8cvjyy6pjrr8+oB2S7dtNAbSVK812x45mUOjkk71/r8zMTPr27ev9CwtAYOlbtrOM3IVmWibvm7yDVtpVYYp2Y9sRNzmOjmd0bJGS7oGkry8i+lqLHfp64pRsA2osZauUagdcianq+q7Weo33TPNBHA648UbzfNIkOOkkclavJiEhwXxTA5x5ZtUKwAHIsmVwwQVVxWlHjIAPPgCr0tkLKpcRFizB3/W1KlDVW/i7vr6O6GstdujriVPyInAMMBhAKRWOiTEZ6Np/o1LqWK3171610Jd4+WUzPRMe7g5s7fbii1UOCcC4caZ0aYChNTzxhEk0qnCV0L76ahNOE+CZzoIP0VKBqoIg2IMnTsnxwEfVts/FOCT/AH4D3gVuAy70mnW+RH4+VNYkmTnT1B557TXiK2uox8ZCQYHJxLn0Uu9FevoA+/fDFVeYERGAyEh49lm48kp77RKCAzsDVQVBaFk8cUq6YWqXVHI6kKa1fh5AKfUSMN2Ltvk227fDNdeY5x06mLST11+31SQrSE836b6VS/ckJpp035ZaOFJWALUWX9U3UAJVfVXfQEH0tRY79PUkT0IB1cdBxwBLq21nA529YJNv0q6dGQUBM2dx4AC89x7Odu1MCspbrvItc+YEzCjJBx/AUUdVOSSnnGLWsmnJfpqbm9tyNwtCfElfb1VU9SV8Sd9ARPS1Fjv09WSkZBNwCvCCUmoUZuSkulMSDwR21NHVV5t5i7Q0uOkm+PRT/mjfnmGPPWaCYAcPhquustvKZuNwwO2314zXnT0b7r675cNlsrKyZH0LC7FbX18PVG0udusb6Ii+1mKHvp44JXOBJ5RSa4EEYBfwVbX9RwMZXrTN9wgLgyefNLmvCxfC11/Tev36qhThJ54wx/gxO3fChReaLBswoTJvvQUTJ9pqlhAgSKCqIAgN0ehvUK31U0qptsBkTGDrv7TWRQBKqY6YzJzAzYWt5KSTzDf0Z5/BDTfQo7KUqStF2J9ZuRLOPRd27DDbhx9u4kcCvEq+YDESqCoIQmNpdEVXf8erFV3XrzfVXB2u4LvwcDOl06+fd67fwmgNzz0HN9wA5eWm7ZJL4IUXIDraXtsKCgqklLSFWKVvoASqNhfpv9Yi+lqLVfp6q6JrfRePA9prrf9q7rX8hv79TVrwk0+a7coUYT+kqMgs21MZpxsebirkX3ONKR1vN9F2e0UBjjf19cWKqnYj/ddaRF9rsUNfT9a+uRQ4Xms9rVrbQ8Atrs2fgFO11vu9bqUX8OpICUBeHvTrh8PhIGzzZr/MuMnMhHPOMav8AiQkmIybY46x167qpKSkSNpfMynLLUOX1f1/npqaytA6lnNWEYqIuIhDXjvQA1Wbi/RfaxF9rcUqfb01UjIdWFftoiOAW4HvMAGuVwI3Avc23VQ/on17uO8+tm/dSqIfOiQLF5opmsoqwmPGwHvvQefATeoOWrJfzGbTnZvq3b+SlQe19b6/N4l3HLx2gASqCoJgJZ44JX2B+dW2zwP2AidrrcuUUho4n2BxSgCmTSM3JQWLln2xhIoKuOces6JvJTffDA8+6PeJQ0I9JMxMYOvjW3HkHRzXURdh7cNImJng3pZAVUEQWgpPvoZiqVmHZDzwjda6zLW9Gvg/Tw1QSl0L3Iype5IGXK+1/r6eY+8B7q7nUl201rs8vX+zCAsjrmvXFr1lc9izB6ZMMQsdA7RpY4rQnnOOrWY1iNQgaD5hMWH0mNWDTXduIqR1CMNXDycsxvzrb9u2je7du+PY5yBlRArOA056zOoBIbDrg11BH6jaXKT/Wovoay126OuJU5ID9ANQSnUCjsDULqmkDVDhyc2VUhcATwPXYhb3uxb4Qik1UGu9pY5THgNeqNX2LqBb3CFxkWjV8rheJiXFOB9ZWWY7ORk++giSkuy161D4i76+TvXRktwPc91TM4fFm3zvnLk5OA84CYkOIf+7fDbP2SyBql5A+q+1iL7WYoe+npSZXwL8Qyl1E/A6JqRtUbX9A4DtdZzXEDcCr2utX9Zap2utZ2LK1V9T18Fa60KtdU7lAwgHTgBe9vC+XiM9Pd2uWzeaV1+FUaOqHJLzzoOff/Z9hwT8Q19/oHK0BDDOyT4z8rHmyzVsvn8zm+4xMSfOIid5i6syZ0LbhNLpvE4kv53McbuP4/DFh5NwbYI4JI1E+q+1iL7WYoe+noyU3AUcBzzq2r5fa70ZQCkVBpwDfNjYiymlIoDhHFxwbbHrPo3hSiDfk/t6m6KigwP9fIWSEpOtXLmQcWgoPPqoqUfiLyPtvqyvv1F9tGTbM9so3VrKnpf2sIc9NY6TQFXvIf3XWkRfa7FDX08qum5TSg0CBgIFtaZXooFpwB8e3DsOs8DfzlrtO4G/HepkpVQIcAXwptb64Mg7c8w0l10kJCSQkpLi3pecnAzU9AS7detGfHw8qamplLuqiEVHR5OcnExWVlaNxYmGDh1KUVFRjfMTExOJi4urcZ/Y2Fj69u1LZmYmBQVVITnDhw8nNzeXrMrhC6Bv375ER0eTWpmji5nTS0xMJD093d1BwsPDGTp0KDt27CA7O7vO15SdHcEtt/QhPb01AB06lPPQQxsZPryQjIyGX1NmZqbPvKaSkpKDdG7K++RLr8lbfa8prynkwhB4HrIeyEKX1JyeiRkVg+MKByGDQygMLaRVXCs6turo86/Jl9+nwsLCGvYHwmvypfcpPT094F6TL71P1e9vxWuqC9squiql4jHTPaOrB7Yqpe4GLtJaNzi5oJSaCCwEBmut0w51P6/XKXFRX50HO1m8GC66CPbuNdvHHQfvv2/qkPgbvqivP+PY52BF/AqcB5wAqFiFLtCEtQ/jmM3HuANgBe8g/ddaRF9rsUrfhuqUeBJTglIqVCl1qVLqLaXU10qpYa729q52T772cjGBsbXTVzpz8OhJXVwNrGiMQ2IlvvQP4XTCAw/AqadWOSQzZ8LSpf7pkIBv6RsIFK0vqhHAGqLNR0CPWT3EIbEA6b/WIvpaix36NtopUUpFA8sxQa5nAuOA9q7d+4CHqSdAtS5cqcQpQO1V7E4CVhzClnjgdGwMcK1kR+XqdTaTnw+TJ8Odd5q1bKKiTOn4Z56BiEMX5vRZfEXfQKB0eylrz1yLdlQ5JRX7Kg6qSyJ4D+m/1iL6Wosd+noyUnIPMAI4C+gDuEMltdYVwEfAKR7e/wlgqlLqKqVUslLqaSAeV9qvUuohpdS3dZx3BXAAeN/D+3md6nNmdpGaCiNGmCqtAH37wk8/wcUX22uXN/AFfQOBiqIK1k5eS9kOU1aow+kd3PtklMQ6pP9ai+hrLXbo68kn0XnAS1rrT5RSHevYnwlc4MnNtdbvua51J6Z42lrgNK11ZcRQN+Cw6ucoU6HpSuBtrXXQh16//TZcfTUUF5vtM86AN97wy6V4BIvQTk3G1Az2rzbLUnWb3o0+j/Rh+9Pb2bFjh4ySCILgM3jilMTTcHZNEdDWUwO01s8Bz9Wzb2odbRro7el9Ao2yMpg1C/77X7OtlCkdf9ttEOJRpJAQ6Gy+bzO75+8GoN24dvT7Tz9CwkPodVcv9qTskVESQRB8Bk8+jfYADf2kGgQE3QRfZZpTS7J9uymAttK1jlrHjjBvHpx8coubYjl26BtI7HpvF1n3moHHqL5RDJo/iJDwKq9V9LUW0ddaRF9rsUNfT35Tfwtc7gp4rYFSqjcmzuNLbxkm1M3y5XDkkVUOyYgRpoR8IDokQvPYt2ofGVMzAAiNDWXwwsGEdwi32SpBEIT68cQpuReTbbMKk2WjgVOVUg8BvwKlwENet9DHaakyvFrD44/D+PGwy7XKz7Rp8P33EMjLP0gZ6aZRmWnjLHFCKAyaP4jWSa0POk70tRbR11pEX2vx6TLzWutMpdR44DXgPlfzTa6/a4FLtNZbvWyfAOzfD1dcAR98YLYjI+G550ybINSmoqiCNWesoSzbZNr0e7ofHU7qcIizBEEQ7MejCDetdQpwuFJqMJCMSQv+S2v9mxXGCZCRAWedZf6CGRX58EMYPtxeuwTfRDs1GZdlUPhrIQDx18ST8A/JrhEEwT9oUti91notZnQk6OnWrZtl1/7wQ5g6FQrN9wunnGJSgDvWlZAdoFipbyCy+Z7N7P7AlWkzvh19n+7b4PGir7WIvtYi+lqLHfp6UtF1vCt+pL79DymlxnrHLP8hPj7e69d0OODmm+Hcc6scktmzYdGi4HJIwBp9A5Wd7+wka44r06b/wZk2dSH6Wovoay2ir7XYoa8nga63Ag397OrtOiaoqL5iojfYuRNOOgkee8xsx8aaSq333QehQbiCvLf1DVT2/byPjMvNHF9YuzCGLBxCePtDZ9qIvtYi+lqL6GstdujriVNyOPBTA/t/dh0TVFQuIe0NVq40sSLLlpntww836b4TJ3rtFn6HN/UNVEq2lrB28lqz0F4oDJw/kOj+B2Xu14noay2ir7WIvtZih76eOCWxmPVm6qOYqgX6BA/QGp59Fk480RRGA7jkElixAg47rOFzheCm4kAFa89YS1mOK9PmP/3o8DfJtBEEwT/xJNB1O9BQzsdwIKd55vgf0dGN+0VaH0VFMH26WdEXIDwcnnoKrrnGlI4PdpqrbyCjnZr0S9Mp/N0EHiXMSCDhGs8ybURfaxF9rUX0tRY79FVmKZlGHKjUM8DfMQvmfVNr33jgC+AVrfW1XrfSC4wYMUKvXr3abjNqsGEDnH22WeUXICHB1CI55hh77RL8g413bmTLA1sAaH9Se4Z8PoSQMFn4SBAE30YplaK1HlHXPk8+wR4AdgNfKaU+U0rdr5Sao5T6DFjs2jen+eb6F1lZWYc+qA4WLjTxI5UOyZgx8Ouv4pDUpqn6Bjo7397pdkiiBkQx8L2BTXJIRF9rEX2tRfS1Fjv0bfSnmNZ6J3Ac8BUwAfgXcIfr+RfAKK11thVG+jK5ubkeHV9RYdJ7zzgDCgpM2803w9dfQ+fOFhjo53iqbzBQ8FMBGVe6Mm3aNz7Tpi5EX2sRfa1F9LUWO/T1tKJrFnCaUqo9Jj24sqJrnhXGBRp79sDFF8NXX5ntNm3g9dfhnHNsNUvwI0q2VGXaqDDFoA8HEd1P5tUFQQgMmlrRNQ+zMJ/QSFJSjPNRORqWnAwffQRJSfbaJfgPjkIHa85YQ/lOk6bX77/9aD9WEt4EQQgcPKnoeoFS6s0G9r+hlDrXO2b5D0OHDj3kMa++CqNGVTkk550HP/8sDkljaIy+wYB2ajIuyeDAHyYrP+G6BOKnN7/aouhrLaKvtYi+1mKHvp5Exs0AnA3srwBmNs8c/yIjA37/vaTe/SUlMG0aXHUVlJaaiqyPPw7vvQdt27agoX5MUVGR3Sb4BJvu3ETux2Z+t/0p7Tnsce8UsBF9rUX0tRbR11rs0NcTpyQZaGg14N+Agc0zx3/IyICxY2HChFbuFXyrk5UFxx8PL79strt0gSVL4MYbpf6IJ2RmZtptgu3k/C+HLQ+ZTJvopGgGvTfIa6m/oq+1iL7WIvpaix36evLJ1hozGlIfGgiK3/+VDklODuzZE87YsdRwTL7+2qT7pqSY7eOOM+m+o0fbY6/gvxSsKGDdVesACOsQxuCFgwmLbVIomCAIgs/jiVOyCTi+gf3HA1uaZ47vU90h6doVOnYsJyfHtP35Jzz4IJxyism0AZg5E5YuBVnMUvCUkqwS1p61Fl1WLdOmr2TaCIIQuHjyk2sBcJtS6mut9avVdyilrgDOA/7tTeN8jdoOydKlkJdXyNlntycnB4480sSOAERHm6mbKVPstdnfSUxMtNsEW3Dsd7Bm0hrKd7kybZ7rR/sx3s+0CVZ9WwrR11pEX2uxQ19Pysy3BVZiYkvSgd8xUzZHYGJJ1gHHaK33WWFoc2lumfm6HJLK7JlPPzXl4itck1s9e8Jnn8GQIV4wXAg6dIVm7dlr2fOpGW7rfn13+j7Z12arBEEQvINXysxrrfcDo4AXgW7AFOBiIB54HjjOVx2S5tKQQ3L//Zu48MIqhwTMaEl40wpsCrVIqQzMCSI2/muj2yHpMKEDff7dx7J7BaO+LYnoay2ir7XYoa9HIfxa6wLXgntxQBegKxCntZ6htc63wD7bqc8hKSsz8SKzZ/emuBhCQuD6680xO3dyUPCrIDSGnDdy2ProVgCiB0Yz8J2mrWkjCILgjzTp004bdmutd+nGzv8EGAUFsGCBed6xI3z5JUyfbq9Ngn+T/0M+6652Zdp0NGvaSKaNIAjBRKM/8ZRSjUpo1Vp/13RzfI+kJDM6UjlaMnZs1WjJ/PkwY0YxH30URXFx/VM8QtOJjY2124QWoXhzMWlnpaHLNSpcMfijwUT1ibL8vsGir12IvtYi+lqLHfp6EujqxAS2NojWOrS5RlmBVYGuWsO6deKQCE3Hsd/Bb8f9xoG1poT8gFcG0O3KbjZbJQiCYA1eCXQFLgeuqPWYBjwC7AR+drUFJJUjJl27Vo2YZGTA4sVZ4pBYSKBXbNQVmvQp6W6HpPuN3VvUIQl0fe1G9LUW0dda7NC30dM3Wus36tunlPo38KtXLPJh6prKKS+PZ88ecUisoqCgwG4TLGXjbRvZ85kr0+a0Dhz2qHfWtGksga6v3Yi+1iL6Wosd+nolrF9rnQe8Atzijev5MrVHTPbsCReHRGgS2XOz2fqYK9NmkMm0UaGyMJIgCMGLN3MN8wDrCir4ENUdk44dy8UhETwm//t81k9fD0B4XLjJtImRTBtBEIKbRge6NngRpVoBS4GuWuvezb6gBTQ30LUuKuuQiEMieELxxmJSjkrBsceBClccvuRw2h3fzm6zBEEQWoSGAl09SQl+rZ5dHYBjgU7AzZ6b578kJUFubi6mlpxgBbm5ucTFBY6+jn1mTRvHHgcA/V/qb6tDEmj6+hqir7WIvtZih76ejBdPrad9L7AeuEFrPa/ZFvkZWVlZ8k9hIYGkr67Q/HnRnxT9WQRAj5t70G2qvam/gaSvLyL6Wovoay126OtJ9o3UuhaEZrDhlg3s/XwvAB0ndqTPQ0ERgiUIgtBoxNEQhBYg+9Vstj2xDYDWg1uTPC9ZMm0EQRBq4UlMSSgQqbUuqtbWDrgSE1fyrtZ6jdct9HH69pUl5a0kEPTNX57P+mtcmTadwhm8cDBhbX0j0yYQ9PVlRF9rEX2txQ59PflkfBE4BhgMoJQKB34ABrr236iUOlZr/btXLfRxoqOj7TYhoPF3fYs3FLP2nLVmTZsIxeAFg4nqZf2aNo3F3/X1dURfaxF9rcUOfT2Zvjke+LTa9rkYh+QfwHGYUvO3ec80/yA1NdVuEwIaf9bXUVAz02bASwOIHeVbC4j5s77+gOhrLaKvtdihrycjJd2ATdW2TwfStNbPAyilXgKme9E2QfBbnA4nf174J0XprkybW3vQ9bKuNlslCILg23gyUqKA6isAj8EUTKskG+jsBZsEwe/ZePNG9n7pyrQ5syN9HpRMG0EQhEPhiVOyCTgFQCk1CjNyUt0piQeCbnUkyZG3Fn/Ud8dLO9j2lCvTZmhrkt9KRoX4ZqaNP+rrT4i+1iL6Wosd+ja6zLxS6nrgCeBPIAEoAQ6rzMZRSn0KxGitx1hiaTOxosy8INQmb2keqSenoh2a8M7hDP9lOK0SW9ltliAIgs/QUJn5Ro+UaK2fAu4GSoHfgLOqOSQdMZk5nzfbWj8jPT3dbhMCGn/StyiziLRz09AOV6bNx4N93iHxJ339EdHXWkRfa7FDX4+KJWit5wBz6mjfQ5DGkxQVFR36IKHJ+Iu+5fnlrJ20FsdeV6bNqwOIPda3Mm3qwl/09VdEX2sRfa3FDn2loqsgNBOnw8mfF/xJUYb5B+55e0+6/p9k2giCIHiKOCXNJDw83G4TAhp/0HfDjRvIW5wHQNzkOHrf39tmixqPP+jrz4i+1iL6Wosd+jY60NXfkUBXwQq2v7Cdv675C4A2R7ThiO+PIKyNb5SQFwRB8EW8Eugq1M2OHTvsNiGg8WV985bk8dcM45CEdwln8KeD/c4h8WV9AwHR11pEX2uxQ19xSppJdna23SYENL6qb9FfJtOGClCRrkybHr6daVMXvqpvoCD6Wovoay126FuvU6KUWqKUGl9t+1KlVK8WsUoQfJjyvHLWTFyDI89k2iS9lkTsMb6faSMIguDrNDRSMgboUm17LmbhPUEIWpzlTv48/0+K1xcD0POOnnSZ0uUQZwmCIAiNoSGnJBuonkbgm3WybSY5OdluEwIaX9M384ZM8r5xZdqcHUfv+/wn06YufE3fQEP0tRbR11rs0LehqLxvgTuVUiOAPFfbNKXU3xo4R2utr/SadYLgQ2x/bjs7njWBX22GtSH5Td9d00YQBMEfaWik5AbgfeAo4DJAA6OBqYd4BBVS5thafEXfvd/s5a/rTKZNRNcIBn86mNDWoYc4y/fxFX0DFdHXWkRfa7FD33qdEq31Hq31ZVrrBK11KGb65v+01iENPPz/U1oQalG0rog/z/sTKiCkVQiDPxlMq+7+l2kjCILg63iSEnwvkGqVIYLgi5TvLWfNpDU48l1r2swdQMxRMTZbJQiCEJg0utKT1vre6ttKqThXe663jfInunXrZrcJAY2d+jrLnaSdn0bxXybTJvGuRLpcGFiZNtJ/rUX0tRbR11rs0Nej4mlKqXil1BtKqXxgJ7BTKZWnlHpdKZVgiYU+Tnx8vN0mBDR26au1JvO6TPK/zQeg07md6HV3L1tssRLpv9Yi+lqL6GstdujbaKdEKdUTWA1cAmwE5rkeG4FLgV+UUj2sMNKXSU2VGS0rsUvf7c9uZ8cLrkyb4W1IeiMpIDNtpP9ai+hrLaKvtdihrycLdcwB2gMTtdafV9+hlJoAfOQ6ZqrXrPMDysvL7TYhoLFD372L95J5fSYAEd0iGPLJEEKjAzOGW/qvtYi+1iL6Wosd+noyfXMy8FxthwRAa/0F8DxwqrcMEwQ7OJBxgLTz02pk2kQmRNptliAIQlDgiVPSHvirgf1/Ae2aZY0fEh0dbbcJAU1L6lu+x6xpU1FQAUDSG0nEjAzsTBvpv9Yi+lqL6GstduirtNaNO1CpTGC11vrCeva/A4zUWvf1on1eY8SIEXr16tV2myH4KM5yJ6knp5K/LB+AXvf0CsjAVkEQBLtRSqVorUfUtc+TkZL5wHlKqYeUUu4lUZVSMUqpB4HzgfeaZ6r/kZWVZbcJAU1L6Ku15q8Zf7kdkk4XdCLxrkTL7+sLSP+1FtHXWkRfa7FDX0+ckjnASuBWIFcplaWUygL2ALcBK4D7vW+ib5ObG9RlWiynJfTd/p/tZL+UDUDbEW1JmpuEUoGXaVMX0n+tRfS1FtHXWuzQt9FOida6CDgRmA4sBg4ARcBXwDRgrNa62AojBcEq9ny5h8wbXJk28REM/mQwoVGBmWkjCILg63iSEozWugJ42fUQBL/mQPoB/rzgT3BCSFQIQz4dQmS8ZNoIgiDYRaMDXf0dqwJdy8vLCQ8P9/p1BYNV+pbvKSflqBRKNpYAMHD+QDqf29nr9/F1pP9ai+hrLaKvtVilr7cCXYU6KCoqstuEgMYKfZ1lTtaes9btkPS6r1dQOiQg/ddqRF9rEX2txQ59bXdKlFLXKqU2KaVKlFIpSqkTDnG8Ukpdr5TKUEqVKqWylVIPt5S9tcnMzLTr1kGBt/XVWvPXP/6iYHkBAJ0v7EzincGRaVMX0n+tRfS1FtHXWuzQ16OYEm+jlLoAeBq4FvjB9fcLpdRArfWWek57HJgI3AysAWIBWSpSaBTbnt5G9iuuTJuRbRnw2oCgybQRBEHwdWx1SoAbgde11pWBszOVUqcC1wC31z5YKTUAmAkM1VqnV9v1m+WWCn7Pns/3sGHWBgAiEiTTRhAEwdewbfpGKRUBDMekF1dnMXBcPaediVmV+FSl1Eal1Gal1BtKKdsCAhITg3fovyXwlr4H0g7w54WuTJvoEIYsHEJkN8m0kf5rLaKvtYi+1mKHvh6PlCgz1j0M6ONq2gj8pj1P44kDQoGdtdp3An+r55w+QCJwIWY1Yg08BixUSh2rtXZ6aEOziYuLa+lbBhXe0Lcst4w1k9ZQsd+saZP8v2TaDmvb7OsGAtJ/rUX0tRbR11rs0Ncjp8Q1tfIcxjGozmal1LVa66+aYENtZ0bV0VZJCBAJXKK1Xu+y6RJgHTAS+LmWvdMwhd1ISEggJSXFvS85ORmA9PSqWaBu3boRHx9Pamqqe8nm6OhokpOTycrKqlHdbujQoRQVFbFw4UL3tRITE4mLi6txn9jYWPr27UtmZiYFBQXu9uHDh5Obm1ujjG/fvn2Jjo4mNTXV3RYXF0diYiLp6enuSOjw8HCGDh3Kjh07yM7O9vprqh7cZPdrKikpYdiwYU1+TYOTBpN6Riolm0ymTcQ1EajRJoZE3qcs0tPTSU5ODqjX5Evv04oVK2jTpk1AvSZfep/S09M5++yzA+o1+dL79OWXX7ptseI11YUnC/KNApZiKrm+Dqx17RqEGbVojanquqKR14vAVIS9SGs9v1r7s8BgrfWJdZxzL/AvrXV4tTYFlAFTql+nNlbVKUlJSWH48OFev65gaI6+WmvWXbWOnNdyAOg8pTPJbyVLYGs1pP9ai+hrLaKvtVilb0N1SjwZKbkLyAGO1lpnV9+hlPo3ZpTiLuDUxlxMa12mlEoBTsIs9lfJScCH9Zz2IxCmlDpMa73B1dYH8zpkZSahBtue3OZ2SNoe3ZYBr0qmjSAIgi/jSaDr0cBLtR0SAFfby8AxHt7/CWCqUuoqpVSyUuppIB54AcC1IvG31Y7/BvgVeE0pNUwpNQx4DeMQeX8YpBHExsYe+iChyTRV39zPctlwk/FbI3tEMvjjwYS2kkyb2kj/tRbR11pEX2uxQ19PRkoigP0N7N/nOqbRaK3fU0p1BO7E1BpZC5ymta4c9egGHFbteKdSaiLwDPAdUAx8DdxoR5ArmHk2wTqaom/h2kLSL0oHbTJtBn86mMiukmlTF9J/rUX0tRbR11rs0NeTkZJ04EKl1EGOjKvtAtcxHqG1fk5r3UtrHam1Hq61/q7avqla6161js/WWp+ntW6rte6stb5Ya107g6fFkIqC1uKpvmW7y1g7aS0Vha5Mm7eTaXuEZNrUh/RfaxF9rUX0tRY79PXEKXkeM4XzrVLqdKVUb9djIvCta99zVhjpy1SPWBa8jyf6OkudpJ2dRslmk2nT+6HedJrcySrTAgLpv9Yi+lqL6Gstdujb6OkbrfUrSql+wE3A8XUc8m+t9ates0wQPEBrzfq/r6fgB/NP1OWSLvS8tafNVgmCIAie4FGdEq31rUqpVzGVVXtjaopsAD6trBsiCHaw9bGt5LxuMm1ijo2h/0v9JdNGEATBz2h0nRJ/x6o6JYL95C7MZe2Za0FDZM9Ihv8ynIguHsVcC4IgCC1EQ3VKbFv7JlCoXkVP8D6H0rcwtZD0Ka5Mm9ZmTRtxSBqP9F9rEX2tRfS1Fjv0rXf6Rin1Gqbc+zStdYVr+1BorfWVXrPOD8jKypL1FyykIX3LdrrWtCmsAAUD5w2kzdA2dR4r1I30X2sRfa1F9LUWO/RtKKZkKsYpuQaocG0fCg0ElVMi2IOz1Mnas9dSuqUUgD4P9yHuDPlwEgRB8GfqdUq01iENbQuCXWitWTdtHftW7AOgy6Vd6HFzD5utEgRBEJqLOBrNRCoKWktd+m59dCs73zT18mJGxTDgJVnTpqlI/7UW0ddaRF9r8emKrkqpjUqpMxrYP1EptdE7ZvkP0dHRdpsQ0NTWN/eTXDbebrpZZGIkgz8aTEik+NZNRfqvtYi+1iL6Wosd+nryad4LaCiKsDWQ2Cxr/JDU1FS7TfB7ynLLKN1RWufj929/dz/f+/Ve0i5Kq5lp01kybZqD9F9rEX2tRfS1Fjv09ah42iHoAhR58XpCkJD9Yjab7txU7/6VrDyoLe6sONoMkUwbQRCEQKJBp0QpNRoYU63pbKVUXZNMHYALgd+9ZpkQNCTMTGDr41tx5DkadXxIVAj9n+1vsVWCIAhCS3OokZKxwN2u5xo42/Woi0zgBi/Z5TdIjnzzCYsJo8esHmy6cxMhrUMYvno4YTGma27dupWSR0vI/aiqiE/Pf/V07xeah/RfaxF9rUX0tRY79D1UTMlTmDVu+mDWubnetV390QuI01r311oHXR33xMSgC6OxhISZCYS1D8N5wEnuh7lExkcSGR9J+JLwGg5JWPswul/X3UZLAwvpv9Yi+lqL6GstdujboFOitS7QWmdprTdjRk3ecW1Xf2zRWu9tEWt9kPT0dLtNCAgqR0sAM5Wzz8Huj3az6V+uWBNXT+0xq4eMkngR6b/WIvpai+hrLXbo2+jsG631cq31biuN8UeKiiS211tUjpY48hxkzsok/WLzD6EiFDjNKEnCzASbrQwspP9ai+hrLaKvtdihr0c/OZVSYcBk4GigPQc7NUG39o3gParHluS8mmOimEIgJCKEirIKGSURBEEIcBr9Ca+U6gAsBQZj4ku06y/Vngfd2jfh4eF2mxBQdJjYgU2zN5meBISPC6f8m3IZJbEI6b/WIvpai+hrLXbo60nxtPuBJOAq4DCME3IKkAy8A6wCOnrbQF9n6NChdpsQMJTtLCPtnDS3QxISFYJOMRsySmIN0n+tRfS1FtHXWuzQ1xOn5HTgTa31XGCfq61Ca71Oa/1/QDHwkLcN9HV27NhhtwkBgaPAQeqpqZRsKAEgpFUIzmInjjyHjJJYiPRfaxF9rUX0tRY79PXEKemKGQ0BqKxy1ara/o+BetfGCVSys7PtNsHvqSipYO3ktRT+XghA1yu60vOOnu79MkpiHdJ/rUX0tRbR11rs0NeTT/q9mPVtAPYD5UD19eLLMcGvgtBodIUmfUo6+cvyAeh4Zkf6v9gfZ5ETnMZTl1ESQRCE4MCTkZL1wEAArbUT+A2YqpSKVEpFA5cCQbdKsNB0tNasv2Y9uQtMcbTY0bEMfGcgIWEhhMWE0euuXkReHSmjJIIgCEGCJ07JYuBcpVSka/sJTGrwXmAXMAJ40rvm+T7Jycl2m+C3bJq9ieyXzfBg68NbM+TTIYRGhdY4RvS1FtHXWkRfaxF9rcUOfT35Cfog8JjWuhRAa/2+UsoB/B9QAXygtX7PAhuFAGTb09vY8sAWAFr1acXQL4cSFisjIoIgCMGMJxVddaVDUq3tI6312Vrr84LVIZEyx56z8+2dZF6fCUB4l3AOX3w4kV0j6zxW9LUW0ddaRF9rEX2txafLzB8KpdQopdS33rqeEJjs+XIPGVMzAAiNCWXoF0OJOizKZqsEQRAEX6BR4+VKqY6Ygml7tdaZtfYdA9wHjAecXrdQCBgKfiog7Zw0tEOjIhWDPxlM22Ft7TZLEARB8BEaHClRSoUqpV4AdgIrgXVKqZVKqc5KqRil1DzgR8wKwvOAIZZb7GN069bNbhP8ggN/HmDN6WtMqm8IDHxnIO3HHDqDXPS1FtHXWkRfaxF9rcUOfQ81UjITmAZsA34C+mIybp4FugNHAf8D5mitN1hop88SHx9vtwk+T8mWElJPScWx19Tc6/9ifzqd1alR54q+1uJtffft28euXbsoLy/36nX9mYKCArtNCGhEX2vxRN/w8HA6d+5MTExMk+93KKfkEmANcKzWughAKfUscA2wBzhea72yyXcPAFJTU2X9hQYoyy0j9ZRUSreZGOneD/Ym/qrGfxGKvtbiTX337dvHzp07SUhIICoqCqXUoU8KcIqKioiOjrbbjIBF9LUWT/TVWlNcXMz27dsBmuyYHCrQtT9mvZuiam3Pu/4+EuwOCSC/CBvAUehgzelrKMow3af79d3peVvPQ5xVE9HXWryp765du0hISCA6OlocEhdaa7tNCGhEX2vxRF+lFNHR0SQkJLBr164m3/NQTklrIKdWW+X2mibfVQh4nGVO0s5JY/8v+wHofHFnDnv8MPmyCmDKy8uJipJMKkEIZqKiopr1Y6cxKcG1XaXKbfkJCzJ0WAfaqcm4LIO8xXkAdJjQgaS5SagQzx0S0ddavK2vOJ01CQnxWtUFoQ5EX2tpir7N/QxoTErwaUqprtW2ozGOyXlKqSNqHau11kFVal7KHNdEa03mPzPZ9a4Zvos5JoZB8wcREt60Dw/R11pEX2uRkSNrEX2txQ59G+OUTHE9ajO9jjZNkK1/k5WVRWJiot1m+AxZ92ex/b8m0Cl6YDRDFg0htHXoIc5q4Hqir6X4ir5luWXoMs/iA1SEIiIuwiKLvENpaSmRkXVXKxaaj+hrLXboeyinZGyLWOHH5Obm+sSHui+w/YXtbL5rMwCRPSMZ+tVQwjuEN+uaoq+1+Iq+2S9ms+nOTR6d0/v+3iTe0TK2X3XVVbz66qvccMMNPPHEE40+z+FwBOSX5ubNm+nduzcvv/wyV111VYPH9urVizFjxvD6668DsGzZMpYtW8Zdd93V7OmX+vSttK8u8vLyaNeuXbPuGyzY0X8bdEq01stbyhDBv9n1wS7+uvYvAMLjzHo2rbq3stkqwV9ImJnA1se34shzNOr4sPZhJMxMsNgqQ3FxMfPnzwfg7bff5tFHHyUsTBaPbCwLFiyokR66bNky7r33Xu68807LY0Juv/12zjjjjBptbdtKFWlfRv6zhGaT920e6Reng4aQ1iEM+XwI0QMkQFVoPGExYfSY1YNNd24ipHUIw1cPJyym5seTY5+DlBEpOA846TGrx0H7rWLBggXs27eP0047jc8//5wvv/ySiRMntsi9ASoqKtBa+60jNGzYMNvu3adPH4455hjb7i94joQuN5NgL+y1P2U/ayevRZdpVLhi8ILBxIxsejW/2gS7vlbjS/omzEwgrH0YzgNOcj/MJTI+ssYj98NcnAecLTpKAvDGG2/Qvn17Xn/9daKionjzzTfd+3755ReUUixcuPCg86655hp69epVIz3y5Zdf5vDDD6dVq1bExcVx5ZVXsnfv3hrnKaW44447ePjhh+nduzcRERGsWbOGkpISbrjhBgYPHkybNm3o2rUrkyZNIiMj46B7f/PNNwwbNoxWrVrRt29fXnnlFaZOnUqvXr1qHFdUVMStt97qvk/v3r154IEHcDobt4xZWVkZN954I507dyY6OpqJEyeyefPmGsf06tWLqVOnAnDPPfdw7733Aqb6p1LKna3hcDiYPXs2hx12mFuf448/nh9++KHe+0ugq7XYoq/WOigew4cP11aQn59vyXX9gQPrDugfOv2gl7JUL1VL9c73dnr9HsGsb0vgTX3//PPPZl9j8/2b9VKW6u/bf6/LC8rd7eUF5fr79t/rpSzVm+/f3Oz7NJbt27frkJAQ/fe//11rrfVFF12kIyMj9d69e93HDBgwQJ933nk1zistLdUdOnTQ1157rbvt1ltv1WFhYfrGG2/UX331lX7ttdd0fHy8Puqoo7TD4XAfB+j4+Hh9/PHH6w8++EB/8cUXOicnR+fn5+srr7xSv/POO3rZsmX6o48+0n/729/+v70zj6uqWv//ZzEcDqOiKIN4gRScEDFJ1AjzlwOhGHktS7+lXvFaer0J1T03EUElk6umDZY3LRU0pSwcAAW5iQVpTvem4pQKOOGQCg4HOBx4fn9szo4zMR/O4bjer9d+wV57Dc/+cNj7OWs9ay3q0KEDlZSUiOULCgpIIpFQSEgIpaWlUWpqKvn7+1P37t3Jy8tLzFdVVUUhISHUqVMnWrVqFeXk5FBiYiLZ2NhQTExMvboUFhYSAPL09KRx48ZReno6ffXVV+Tm5ka+vr6kUCjEvF5eXjR16lQiIrpy5QrNmDGDAFBeXh4dPHiQDh48SEREiYmJZG9vT6tXr6bc3FzatWsXLVy4kHbu3CnWFR8fTwCosLBQvIf67HNxcSFLS0tycnKiiIgIOnHiRL33xVFHn74N0dCzAMBR0vOubp/9gSbEhQsXMGjQIGOb0eZUXq/Er6N/RdVt4Vug76e+6Ppy11Zv53HVt60wtL6/zfsND//3sNH5SUlgVgzKe0ocGXAEUi8hLqmiuALKe0owK4Y7e+7g7r67DdSkjkOgA3xX+zapDACkpKSgpqYGr7/+OgBg6tSp2Lp1K1JTU/HGG28AAF577TUkJiairKwMHTp0AABkZmbi7t27ePnllwEIgZfLly9HfHw8Fi5cKNbv5+eHkJAQ7N69G5GRkX/oQITs7Gytb6rr168Xf6+ursaYMWPg6uqKrVu3Ijo6GgCQmJgIJycnZGVlievQPPPMM/Dx8YGb2x+rO2zduhV5eXk4cOAAQkNDAQDPPfccAGDRokWQyWTo2rX+/2lHR0fs3LlTjA1R3U9ycjJmzJihld/T0xOenp4AgODgYLUhqYMHD2L06NF46623xLSIiAi18hYWFrC0tBR7VyorK3UOa9nY2GDWrFkYPXo0unTpgrNnz2Lp0qUYNmwYDh8+zKfCNxJ9+hoSPnzDaTJV96qE/WyKhf1svOK90G1223Wnc9oPD//3EGUHyhp93M+/D1IKU4MriyrF9Moi4bNGSsL9/PtNqrPsQFmTHKO6JCcnw9fXF0OHDgUAjBw5Eh4eHmpDOP/3f/+HyspKMRgWEJyZXr16ISgoCACwb98+1NTUYMqUKVAqleIRHBwMJycn/Pjjj2rthoWF6ew6/+abbxAcHIyOHTvCysoK9vb2ePjwIc6dOyfmOXToEMLDw9UWxnN3d8ewYcPU6tq7dy+8vLwwbNgwNZtGjx6NqqoqHDp0qEF9Jk6cqBas+vTTT8PT0xMHDzZ9B5KnnnoKmZmZiI2NRV5eHhQKhVaehQsXQqlUNjhjzN3dHWvXrsWECRPwzDPPYObMmfjxxx/BGMP777/fZNs4bQfvKeE0iWp5NU5GnMSjU48AAB5vesA73tu4RnFMFodAhyaXISXhwS8PQEqCjbcwHbGyqBLMisEx2BHMqukrRjbHjiNHjuD06dOQyWQoLS0V0ydMmIBPP/0U58+fh5+fH7y8vBAaGorNmzcjKioKpaWlyMjIQFxcnFhGtRdIz549dbZ1584dtXNdW8bv3r0bkyZNwtSpUxEfHw8XFxdYWFggPDwcFRUVYr6SkhKdPRyurq64dOmSmk3FxcWwttY9bV/TJl24urrqTFNtytYU5s+fD6lUis2bN2Pp0qVwcHDAxIkTsXz5cri4uDS5Pk26d++OkJAQHDlypMV1cQwHd0paiCms8dBW1FTVoODlAtzPvw8A6PJSF/h+4mvQpcUfJ32NgaH1bc6QCQAUv1+MwgWFqC6rFtO8E7zbbF0SQAhwBYCkpCQkJSVpXU9OTkZiYiIAYQhn5syZKC4uRlZWFhQKBaZMmQKJRFjcrXPnzgCA7OxsODs7a9Wluq5C1//Utm3b0LNnT3G9D0DYb0gzUNbd3V3nhmg3b97UatPHxwfffPONVl4AWkGxutCsU5UWGBjYYFlNrK2tIZPJIJPJcOPGDaSnpyMmJgZyuRypqak6y6j0bSxExLdCaAJN1bc14E5JC2kND749QDWEc1HncDdDeAB2fK4j+qT0AbM07D/446KvsTBVfTXXLWnrGTcKhQLbtm1DcHAwli1bpnU9OjoaKSkpWLJkCRhjeOmllzB37lxs2bIFe/bsQWhoqNpLfdSoUbCwsMDly5cxatSoZtkkl8u1xvdTUlJQXV2tljZkyBBkZmaqbTtfUlKC/Px8tR6YsLAwfPfdd3BwcEDv3r2bZdP27duRkJAgDuHk5+fj6tWr4nCXLlSLcZWXl+tdM8TNzQ1RUVHIzMzEqVOn9Nalr5dHF5cvX0Z+fj5efPHFRpd53GmKvq0Fd0payLFjxx6LQMxLsku4mSx8K3IY5AD/NH9Y2Bg+JOlx0ddYmKq+ddctAdCm65IAQHp6Ou7cuYOVK1fi2Wef1bo+a9YsvPnmm8jNzcWIESPg5OSE8ePHY82aNSgpKcG6desAAI8ePYK9vT169OgBmUyGv/3tbzh37hyGDx8OqVSKK1euYN++fYiKisKIEfUvoB0WFoYdO3YgOjoa48aNw7Fjx/Dxxx9rrU66YMECbN++HWPGjME777yDyspKLFmyBK6urmrxH1OmTMGGDRvw3HPP4e2338aAAQOgUChw8eJF7Nq1Czt27Ghww8YHDx4gMjISs2bNwu3bt/Hee+/B19dXDAzWRd++fQEAK1euxPPPPw9LS0sEBQXhhRdewIABA/Dkk0/C2dkZ//3vf7F3717MmvXHjiaLFy/G4sWLcfHiRXh5eYn6avL222+jpqYGQ4cORZcuXXDu3Dl88MEHsLCwwPz58+u9J84f6NPXoOiblmNuh6GmBB89etQg9ZoSxf8qFqb9Yj8d8jtElbcq26ztx0FfY9Ka+rbGlOC6VJVVUeGiQipcVKg2PbgtGD9+PDk6OtKjR490Xi8tLSVbW1txqisRUXp6OgEgqVQqTrV++PChWrnk5GQKDg4mOzs7sre3p969e9OcOXPoypUrYh4AFBsbq9VmdXU1xcbGkru7O9na2lJoaCgdP35cbcqtiuzsbBowYABJJBLy8fGhtWvXUmRkJAUGBqrlKy8vp/j4eOrVqxdJJBJydnamoKAgio+Pr3c6qGrK7Zo1ayg6OppcXFzI1taWwsPD6dKlS2p5Ne1TKpU0e/Zs6tKlCzHGSHgNEa1YsYKCg4OpU6dOJJVKyc/Pj+Lj49WmF2tOCdbUV8WXX35JQUFB1LFjR7K0tCRXV1d69dVX6ezZs3rviaONPn0boiVTgplw3fwJCgqio0ePtnq9pvpNs7Uo2VCCc38RIvslHhIMzB8IW++2W1DH3PU1Nq2p75kzZ/hUSw2M8k1TBw8fPkTPnj0xduxYfPnll8Y2p9UwFX3Nlebq29CzgDF2jIiCdF3jwzctRLUugTny+67fcW6m4JBYdbRCQFZAmzokgHnrawpwfQ2LpWXzd8huCXPnzsWwYcPg4eGB69ev46OPPsK9e/fU1gAxB4yl7+OCMfTlTkkL0TfFr71T+lMpTk86DVQDFrYW6J/eHw7+TZ9W2VLMVV9TgetrWKRS42xKWVFRAZlMhps3b0IikWDw4MHIyckxqW0FWgNj6fu4YAx9uVPSQi5cuGB2D/aHvz7EyYiTqKmoASyBft/2Q4enjfON2hz1NSW4voaloqLCKA92VaCtuWMsfR8XjKEvX9G1hZSVlRnbhFal/FI5ToSdENeH6P1Vb3Qe27mBUobD3PQ1Nbi+hkVzui6ndeH6GhZj6MudEo6I4qYCv47+FYobwvLOPVb2gNvrbg2U4nA4HA6ndeBOCQcAoCxT4kTYCVRcFJar7i7rju4x3Y1sFYfD4XAeJ7hT0kLMYbpqdUU1TkWeEjctc/uLG5744AkjWyVgDvqaMlxfw8KnqxoWrq9hMYa+3ClpIb///ruxTWgRVE04M/kMSnNLAQCdx3eG37/9TGZ/iPaur6nD9TUsVVVVxjbBrOH6GhZj6MudkhZSXFxsbBOaDRHh/Jvn8Xua8GLq8EwH9N3WFxZWpvOxaM/6tgdMXd+zZ4WjvaJQKIxtglnD9TUsxtDXdN4+nDanMK4QJetKAAD2A+zhv8sflrZ8MSKOaXD2LDBihHC0Z8eEw+E0Hu6UPKZc/egqLr9/GQAgfUKKgL0BsO7Y9jtCcji6UDkkN24Ih7Edk6ioKDDGEBMTYzwjTIiioiIwxrB+/foG83p7e2PatGnieW5uLhISElBTU2NACwUOHTqEsLAwdOzYEfb29ujfvz+2bdtm8HY5zYc7JS2kPS48dXPLTVyYdwEAYO1qjQHZA2DjZmNkq3TTHvVtT5iivnUdEjc34TCmY1JeXo5vv/0WALBlyxYolcpGl7WxMc3/q7YkLS0NcXFx4nlubi4WLVrUKk5JffpmZGQgNDQUbm5u+Prrr7Fz507MnDkTFRUVLW73ccEYn1++omsLaWhrb1Pjzt47ODtNeLJbOlkiYE8AbHu07X42TaG96dveMDV9NR2S/fuFdFXaiBFCWu/ebWdTWloa7t+/j/DwcGRmZmLv3r0YN25co8paWLT8e191dTWICFZW7fNxPXDgQIPVrU/fBw8eYPr06Zg9ezZWr14tpo8cOdJgtpgjrfH5bXKbbd6imXHixAljm9Boyg6VoeDPBSAlgdkw+O/0h+NAR2ObVS/tSd/2iCnpq8sh6d1bOPbvN16PyaZNm+Ds7IyNGzfC1tYWycnJ4rXDhw+DMYbdu3drlXvzzTfRtWtXtRkM69atw4ABAyCVSuHi4oIZM2bg7t27auUYY4iNjcWyZcvg4+MDiUSCkydPoqKiAtHR0fD394eDgwPc3NwQERGBszrEyMnJwcCBAyGVStGzZ0+sX78e06ZNg7e3t1o+uVwOmUwmtuPj44P333+/0b0YCoUCMTEx6Nq1K+zs7DBu3DgUFRWp5ak7fJOQkIBFixYBAKytrcEYE2f6KZVKxMXFoUePHqI+ISEhyMvL09t+eXm5zvRvv/0Wt2/fxttvv92o++DoRp++hoQ7JY8Jj04/wsmxJ1EjrwEsgL5b+8L5WWdjm8XhANDvkKgwlmNy/fp15OTkYNKkSejSpQsiIyOxa9cu3Lt3DwAwePBg9OrVCykpKWrlFAoFvvnmG0ycOBHW1kKs1j//+U/Mnj0bI0eOxK5du7B8+XLs3bsXzz//vNZy3hs3bkRGRgZWrFiBjIwMeHh4oLKyEg8ePMCCBQuQkZGBzz//HBUVFRgyZAhu3Lghlj19+jTGjh0LBwcHbNu2DUuXLsVHH32EH374Qa0NpVKJMWPGYP369XjrrbewZ88eREVFYcmSJXj33Xcbpc8HH3yA3377DRs2bMCaNWtw7NgxjB49Wu9U0qioKMyYMQMAkJeXh4MHD+LgwYMAgKSkJKxatQp///vfkZWVhQ0bNuC5555Tc9oSEhLAGNNyfDTJy8tDp06dcPLkSfTv3x9WVlbo3r07Fi1axJemN3HaZ38gp0lUXK7AiTEnoLwrjIX7/dsPXV7sYmSrOI8D8+YB//tf/XnkcuDXXwGFApBIgO7dgTfe0J23e3fg7l3BMRkwQDgaMwIVGAjU6cVvNCkpKaipqcHrr78OAJg6dSq2bt2K1NRUvFFr5GuvvYbExESUlZWhQwdh48rMzEzcvXsXr776KgAhMHT58uWIj4/HwoULxfr9/PwQEhKC3bt3IzIyUkwnImRnZ8PWVn1otW5gaXV1NcaMGQNXV1ds3boV0dHRAIDExEQ4OTkhKytLHJ575pln4OPjAze3P7aN2Lp1K/Ly8nDgwAGEhoYCAJ577jkAwKJFiyCTydC1a9d69XF0dMTOnTvFbn7V/SQnJ4vOR108PT3h6ekJAAgODlYbkjp48CBGjx6Nt956S0yLiIhQK29hYQFLS8sG11G6fv065HI5Jk+ejLi4OAwaNAg5OTlYsmQJSktLsWrVqnrLc4wIET0Wx6BBg8gQFBUVGaTe1qLydiX90vsX2o/9tB/7qWipadurianr295pTX1Pnz6tlTZ8OBFg/GP48ObdU9++fcnX11c8VyqV5OHhQUOHDhXTioqKiDFG69atE9MmTJhAvXr1ooqKCiIi+uKLLwgAXbhwgaqqqtQOJycnio6OFssCoOnTp+u0JzU1lQYPHkwdOnQgAOIxa9YsMY+Pjw+9/vrrWmVHjBhBXl5e4vnkyZPJy8tLy57Dhw8TANq5c6deXQoLCwkAxcXFaV3z9PSkGTNmiOdeXl40depU8Tw+Pp4AUFVVlVq5hIQEsrGxofnz59NPP/1ElZWVettXodJXk1GjRhEAWrlypVr6G2+8QdbW1lRaWtpg3Rz9+jaErmdBXQAcJT3vat5T0kK8vLyMbYJelA+VODn2JORn5QAAz3me+NM//2Rkq5qGKetrDhha38DAxuXT7C3R1QPSmDwttaMuR44cwenTpyGTyVBaWiqmT5gwAZ9++inOnz8PPz8/eHl5ITQ0FJs3b0ZUVBRKS0uRkZGBuLg4cfbCrVu3AOif7XTnzh21c3d3d608u3fvxqRJkzB16lTEx8fDxcUFFhYWCA8PV5tRUlJSorOHw9XVFZcuXRLPb926heLiYnF4qSGbdOHq6qoz7dq1aw2W1WT+/PmQSqXYvHkzli5dCgcHB0ycOBHLly+Hi4uLzjL6Zod07izsbD5q1Ci19NGjR2Pt2rUoKCjAsGHDmmzj4waffdMOOXPmDPr06WNsM7SoUdSg4M8FeHD4AQCg65Su6LGyh8ksH99YTFVfc8HQ+jZlyKRuXMmVK+pxJaprCoXumBNDsGnTJgBCrENSUpLW9eTkZCQmJgIQhnBmzpyJ4uJiZGVlQaFQYMqUKSgvL4etra34kszOzoazs3Ysl+q6Cl3/p9u2bUPPnj2xceNGMa2qqkorUNbd3V10gupy8+ZNrTZ9fHzwzTff6Lp9raBYXWjWqUoLbIYXaG1tDZlMBplMhhs3biA9PR0xMTGQy+VITU3VWUalryb9+vUDoK2j8CXdOLNK2iP69DUk/C/TQuRyubFN0IJqCGennsW9bCEYr9PzndB7Q28wi/blkACmqa85YUr66gtmbSgI1hAoFAps27YNwcHB2L9/v9YRGBiIlJQU8SX30ksvQSqVYsuWLUhJSUFoaCi8vb3FWSyjRo2ChYUFLl++jKCgIK3Dx8enQZvkcrnWtOCUlBStwM0hQ4YgMzNT7W9bUlKC/Px8tXxhYWG4cuUKHBwcdNqkr3eiLtu3b1ebqZOfn4+rV69i6NChesuovn3XN7PDzc0NUVFRGDlyJE6dOqU3n75ZQqr4nL1796qlZ2VlQSqVwt/fX2+dnD9oiwXuNOE9JWYGEeHCWxdwa5vwTclpiBP6fdsPFtbc/+SYPirHpO66JEDbOiQAkJ6ejjt37mDlypV49tlnta7PmjULb775JnJzczFixAg4OTlh/PjxWLNmDUpKSrBu3Tq1/D169IBMJsPf/vY3nDt3DsOHD4dUKsWVK1ewb98+REVFYYTqZvUQFhaGHTt2IDo6GuPGjcOxY8fw8ccfo2PHjmr5FixYgO3bt2PMmDF45513UFlZiSVLlsDV1VWth2DKlCniDJe3334bAwYMgEKhwMWLF7Fr1y7s2LGjwXVsHjx4gMjISMyaNQu3b9/Ge++9B19fXzEwWBd9+/YFAKxcuRLPP/88LC0tERQUhBdeeAEDBgzAk08+CWdnZ/z3v//F3r17MWvWLLHs4sWLsXjxYly8eLHeoUd/f39MmzYNCxcuRE1NDZ588knk5ORg/fr1iIuLg4ODQ733xTEi+oJNzO0wVKDrr7/+apB6m0vh4kIxqPWXvr+Q4o7C2Ca1CFPT19xoTX0bCm5rCmfOELm5/RGo6uYmpLUV48ePJ0dHR3r06JHO66WlpWRra6sWwJmenk4ASCqVioGUmuWTk5MpODiY7OzsyN7ennr37k1z5syhK1euiHkAUGxsrFab1dXVFBsbS+7u7mRra0uhoaF0/PhxrUBSIqLs7GwaMGAASSQS8vHxobVr11JkZCQFBgaq5SsvL6f4+Hjq1asXSSQScnZ2pqCgIIqPj9cKRK2LKtB1zZo1FB0dTS4uLmRra0vh4eF06dIltbya9imVSpo9ezZ16dKFGGMkvIaIVqxYQcHBwdSpUyeSSqXk5+dH8fHxpFD88QxTBckWFhbq1LculZWVFBsbS56enmRtbU2+vr60evVqvfk52tSnb320JNCVUW33o7FgjM0G8C4AdwAFAOYR0U968noDKNRx6Xki2qsjXSQoKIiOHj3aQmtNm2trr+G3N38DANh0t8HAnwdC6ik1slWcx4XWjk9RDdsAbb+Kq7nx8OFD9OzZE2PHjsWXX35pbHM4Zk5DzwLG2DEiCtJ1zajDN4yxSQA+AjAbQF7tzz2Msb5EdLmeomEAfq1zfldfRkNz/fp1eHh4GKt5kVvbb+G32YJDYtXZCgHZAWbhkJiKvuaKKeurGspR/d4eUSgUkEgkbd7u3LlzMWzYMHh4eOD69ev46KOPcO/ePbU1QMwBY+n7uGAMfY0dUxIDYCMRqQZg5zLGwgC8CeC9esrdIaIb9VxvM0pKSoz+UL/3n3s4M+UMQICFvQUCMgNg39veqDa1Fqagrzlj6vq2V2dERVVVlVFemhUVFZDJZLh58yYkEgkGDx6MnJwcBAQEtLkthsRY+j4uGENfozkljDEJgEEAVmhcygbQ0ATy7xljUgC/AVhFRNsNYGK74MGxBzgVeQqkIDBrBv80fzgNdjK2WRwOx4hoBtpyOO0FY/aUuACwBKA50f0mAH1bOT4E8A6AfABKAOMBpDLGphLRZs3MjLG/AvgrAHTr1g3Hjh0Tr6nGu86cOSOmubu7w8PDAydOnBD3brCzs0OfPn1QXFyM33//XcwbEBAAuVyuVt7LywsuLi5q7XTo0AE9e/bEhQsXUFZWJqYPGjQIv//+O4qLi8W0nj17ws7OTm2TNBcXF3h5eeHMmTPiFD9ra2sEBASg6KciFL9QDHpIAAOeWP8EpE9L1dpvzj1duHDBaPd0/fp1lJSUiHkrKiq0dG7v99Ran73WuCeVDa1xTzU1NXj06JGYZm1tDYlEArlcrrY+hK2tLSorK6FUKsW8tra2qKmpQWVlpZgmkUhgbW2tVqelpSWkUikqKirUpsLa29ujqqoKCoVCTLOxsYGFhYXa1FMrKyvY2NigvLxcnO7IGIOdnR0UCoXani1SqTD8WXdhsubcU137zeWeTOXvVFFRYXb3ZEp/p7rtN+WeADTquacLowW6MsY8AFwDEFo3sJUxFg/gVSJqVMctY+wzACFEVG+/pKECXeVyuVG2f6+8Xonjw46jslj40PX8pCc8/+bZ5nYYGmPp+7jQmvryhe60qa6uhqWlpbHNMFu4voalufq2JNDVmItX/A6gGoCbRnpXaPee1McvAHxby6j2QNW9KpwYc0J0SLwWepmlQ8LhcDicxwujOSVEpABwDMAojUujAPzchKoCAZQ0lMlQNNQV1dpUy6txMuIkHp0SuuA83vCAd4J3m9rQlrS1vo8bXF/DUrf7m9P6cH0NizH0Nfbsmw8BpDDGDkOIE3kDgAeAtQDAGPsAwGAieq72fCqAKgD/BVADIALAHACytje97ampqkHBywW4n38fANBlYhf4furb7vaz4XA4HA5HF0Z1SogolTHWGcACCIunnQIQTkSqqEJ3AD00ii0A4AVh6Oc8gL/oCnI1N6iGcC7qHO5mCEuydHyuI/ps7gNmyR0SDofD4ZgHxu4pARF9BuAzPdemaZxvArCpDcxqNLq2GDcEl2SXcDNZCLVxGOQA/zR/WNiY/342baXv4wrX17BYW1sb2wSzhutrWIyhr/m/1QxMWyw8dXn5ZVxZcQUAYOtni4A9AbByNLo/2SaY8sJe5oAp6yuXy7F161Zs3bq13h1l24KoqCgwxhATE9Okcua6sFdRUREYY1i/fn2Deb29vTFt2jTxPDc3FwkJCa2yA60+fadNmwbGmM6jd3tfka8NMcbnlzslLaTuug6GoGRDCS794xIAQOIhQUBWACRdzPNBpwtD6/u4Y8r6ZmRkYPLkyZg8eTIyMjKMZkd5eTm+/fZbAMCWLVvU1oNoCNX6Lo8zaWlpiIuLE89zc3OxaNGiVnFK9OkbFxeHgwcPqh1bt24FAIwfP77F7T4uGOPz+3h83TYgdRe8aW1+3/U7zs08BwCw6miFgKwA2HrbGqw9U8SQ+nJMS18iUlts6euvv1b7fdiwPxZ6dnd3b7MA77S0NNy/fx/h4eHIzMzE3r17MW7cuEaVbY11oKqrq0FEsLJqn4/rgQMHGqxuffr26NEDPXqohyPu27cPADB16lSD2WNuGGMdM95TYqKU/lSK05NOA9WAha0F+qf3h4O/g7HN4nAMxoEDB9CtWzfx2LFjh3gtLS1N7dqPP/7YZnZt2rQJzs7O2LhxI2xtbZGcnCxeO3z4MBhj2L17t1a5N998E15eXmqO37p16zBgwABIpVK4uLhgxowZuHtXfT9RxhhiY2OxbNky+Pj4QCKR4OTJk6ioqEB0dDT8/f3h4OAANzc3RERE4OzZs1pt5+TkYODAgZBKpejZsyfWr1+PadOmwdvbWy2fXC6HTCYT2/Hx8cH777/f6F4MhUKBmJgYdO3aFXZ2dhg3bhyKiorU8tQdvklISMCiRYsACPEKqiEVAFAqlYiLi0OPHj1EfUJCQpCXl9coWxoiOTkZgwYNQr9+/VqlPo5haJ+utwlhiNVGH/76ECcjTqKmogawBPp92w8dnu7Q6u20B/hqrobFlPTdsGGDVpqqd+Tnn9WXLvrqq68wfPhwg9t0/fp15OTk4K9//Su6dOmCyMhIfP/997h37x6cnZ0xePBg9OrVCykpKYiIiBDLKRQKfPPNN3j55ZfFYMF//vOfWLlyJf7+979j+fLluHbtGhYsWIBTp07h559/Vls5c+PGjXjiiSewYsUK2Nvbw8PDA5WVlXjw4AEWLFgAd3d33L17F5999hmGDBmCs2fPws1NWIfy9OnTGDt2LAYPHoxt27ZBoVBgyZIlKCsrg4XFH99DlUolxowZg9OnTyMuLg79+/fHoUOHsGTJEty9excrV65sUJ8PPvgAgYGB2LBhA27duoX58+dj9OjRKCgo0BkkGRUVhatXr+LLL79EXl6e2j0nJSVh1apVeP/99xEYGIj79+/j6NGjak6byqkpLCyEt7e32v3UR35+Pi5cuICPP/64Ufk5Ao3VtzXhTkkLae1ltcsvleNE2AlUlwn7EPT+qjc6j+3cqm20J/iy5YbF0PrOmzcP//vf/xqVVy6XQyKRQKFQwNLSEv369ROHLAICAlBQUIDq6mpIJBKcOXMGzz77bKPtCAwMxOrVq5tsf0pKCmpqavD6668DELr+t27ditTUVLzxxhsAgNdeew2JiYkoKytDhw7Cl4fMzEzcvXsX06dPByAEhi5fvhzx8fFYuHChWL+fnx9CQkKwe/duREZGiulEhOzsbNjaqg/X1g0sra6uxpgxY+Dq6oqtW7ciOjoaAJCYmAgnJydkZWWJTuczzzwDHx8f0XEBgK1btyIvLw8HDhxAaGgoAOC5554DACxatAgymQxdu3atVx9HR0fs3LlTfHmp7ic5ORkzZszQyu/p6QlPT2H16eDgYLUhqYMHD2L06NF46623xLS6jh4gvCQtLS3F3hVNffSRnJwMa2trvPrqq43KzxForL6tChE9FsegQYPIEBQVFbVaXZU3Kulgj4O0H/tpP/bT5ZWXW63u9kpr6svRpjX1PX36tFba8OHDCYDRj+HDhzfrnvr27Uu+vr7iuVKpJA8PDxo6dKiYVlRURIwxWrdunZg2YcIE6tWrF1VUVBAR0RdffEEA6MKFC1RVVaV2ODk5UXR0tFgWAE2fPl2nPampqTR48GDq0KGD2v3NmjVLzOPj40Ovv/66VtkRI0aQl5eXeD558mTy8vLSsufw4cMEgHbu3KlXl8LCQgJAcXFxWtc8PT1pxowZ4rmXlxdNnTpVPI+PjycAVFVVpVYuISGBbGxsaP78+fTTTz9RZWWl3vZVqPRtKE/Hjh3pxRdfbDAvR53G6KsLXc+CugA4Snre1bynpIX8/vvv8PLyanE9yjIlToSdQMVFYVnf7rLu6B7TvcX1tndaS1+Obgytb2BgYJPLlJSU4Pz58wC0d0v18/Nr1toqzbHjyJEjOH36NGQyGUpLS8X0CRMm4NNPP8X58+fh5+cHLy8vhIaGYvPmzYiKikJpaSkyMjIQFxcHpVIJGxsb3Lp1C4CwG7Mu7ty5o3au6x53796NSZMmYerUqYiPj4eLiwssLCwQHh6uthx4SUmJzh4OV1dXXLp0STy/desWiouL9a5FoWmTLlxdXXWmXbt2rcGymsyfPx9SqRSbN2/G0qVL4eDggIkTJ2L58uVwcXHRWUalb33s3LkTpaWlPMC1GTRG39aGOyUmQHVFNU5FnsLD/z0EALj9xQ1PfPCEka3icFpOc4ZMnnvuOdEp0dx7w9PTE//5z39aw7QG2bRJWKcxKSkJSUlJWteTk5ORmJgIQBjCmTlzJoqLi5GVlQWFQoEpU6aIeTt3FoZgs7Oz4ezsrFWX6roKXTOLtm3bhp49e2Ljxo1iWlVVlVagrLu7u+gE1eXmTfV9Tjt37gwfHx988803WnkBaAXF6kKzTlVac5xAa2tryGQyyGQy3LhxA+np6YiJiYFcLkdqamqT61OxadMmuLi4IDw8vNl1cNoO7pQYGaomnJl8BqW5pQCAzuM7w+/ffnw/G85jCRHhhx9+EM9feeUVAMILGQB++OEHEJHB/z8UCgW2bduG4OBgLFu2TOt6dHQ0UlJSsGTJEjDG8NJLL2Hu3LnYsmUL9uzZg9DQUHh7e+PRI2HjzFGjRsHCwgKXL1/GqFGae5A2DrlcrjUtOCUlBdXV1WppQ4YMQWZmJuRyuRhTUlJSgvz8fLUemLCwMHz33XdwcHBo9oJi27dvR0JCghhTkp+fj6tXr2Lo0KF6y6i+eZeXl8PR0VFnHjc3N0RFRSEzMxOnTp1qlm2A4CBlZ2dj9uzZfPXX9oK+cR1zOwwVU6JQKJpdtqamhs7OPCvGkBx/5jgp5cpWtK790xJ9OQ3Tmvo2NI7cWC5evEhPPfUUbd68WUzbvHkzDR48mC5evNgqbTTEd999RwBo48aNOq9//vnnBIB++OEHMW3SpEnk4eFBjDFav349ERFVV1eL19977z2SSqX07rvvUnp6OuXk5NCGDRto8uTJavUAoNjYWK02165dSwBo3rx5lJOTQ0lJSdStWzfq2LGjWsxGQUEBWVtbU0hICO3YsYNSU1PJ39+funfvTj4+PmI+hUJBoaGh5OHhQStXrqScnBzKzMykTz75hEaNGkWPHj3Sq48qpsTT05MiIiIoPT2dNmzYQG5ubuTr66v2udKMKdmxYwcBoPj4eDp06BAdOXKEiIjGjx9PcXFxlJaWRrm5ubRq1SqytbWlefPmiWUXLVpElpaWYixUXX11sXLlSgJAx44dqzcfRzcN6auPlsSUGN1ZaKvDUE5JaWlps8tejL0oOiSHAw6T4h5/AWvSEn05DdOa+raWU2IKjB8/nhwdHfW+mEtLS8nW1lbtZZuenk4ASCqVirpqBnMmJydTcHAw2dnZkb29PfXu3ZvmzJlDV65cEfPoc0qqq6spNjaW3N3dydbWlkJDQ+n48eNaL30iouzsbBowYABJJBLy8fGhtWvXUmRkJAUGBqrlKy8vp/j4eOrVqxdJJBJydnamoKAgio+P17K9LiqnZM2aNRQdHU0uLi5ka2tL4eHhdOnSJbW8mvYplUqaPXs2denShRhjJHw3JlqxYgUFBwdTp06dSCqVkp+fH8XHx6s5OKog2cLCQp36ahIQEED+/v715uHopyF99dESp4QJ182foKAgOnr0aKvXe+zYMQwaNKjJ5a5+dBUX5l0AAEh9pBiYPxA27m0bUNQeaK6+nMbRmvqeOXOGT+HW4NGjR7C3tze2GXj48CF69uyJsWPH4ssvvzS2Oa2GqehrrjRX34aeBYyxY0QUpOsajykxAje33BQdEuuu1gjIDuAOCYfDaTXmzp2LYcOGwcPDA9evX8dHH32Ee/fuqa0BwuGYItwpaWPu7L2Ds9OEZaEtHS0RsDcAdj1NZ1VNDofT/qmoqIBMJsPNmzchkUgwePBg5OTkICAgwNimcTj1wp2SFtKUNR7KDpWh4M8FICWBSRj8d/nDcaDu6HOOAF+jxLBwfQ2LMbZ+B4Q9dh4HjKXv44Ix9OUb8rUQfYv6aPLo9COcHHsSNfIawALou7UvnJ/VXq+Ao05j9eU0D66vYeHTUA0L19ewGENf7pS0kGPHjjWYp+JyBU6MOQHlXSUAwG+tH7pM6GJo08yCxujLaT5cX8OiWqeEYxi4vobFGPpyp8TAKH5X4MSYE6i8WgkA8HnfBx4zPYxsFYfD4XA4pgd3SgyI8qESJ8eehPysHADgOc8Tf3rvT0a2isNpRyiVwsHhcB4LuFPSQlRblWtSo6hBwZ8L8ODwAwBA1yld0WNlD758fBPRpy+ndTB5fb/4AmjHQZuWlpbGNsGs4foaFmPoy2fftBBdu35SDeHs1LO4l30PANDp+U7ovaE3mAV3SJqKvl1VOa2DSet77x6wcKHw+6uvAh07GtWc5qDa5ZhjGLi+hsUY+vKekhZy4cIFtXMiwoW3LuDWNmGXTqchTuj3bT9YWHOpm4OmvpzWxaT1XbIEuHNHOJYsMbY1zUJzl2NO68L1NSzG0Je/KRuB4ncFKq9X6jzuXbindn7xHxdx7dNrAAC7vnbon9Eflva8i7G5lJWVGdsEs8Zk9T1/Hvjkkz/OP/5YSDMSUVFRYIwhJiamSeU0d/A1F4qKisAYw/r16xvM6+3tjWnTponnubm5SEhIQE1NTYvtaEjfQ4cOISwsDB07doS9vT369+8v7jjdEMeOHYOdnR2uXbumda28vBwdOnQAYwy//vpro+1NSEgAY0zriIyMbHQddcnNzdWqy83NDeHh4Th8+HCz7WGMQSqVivqWlJTAzs6uUXW2FD580whK/l2CwgWFeq8fxEGtNMsOlgjICoB1Jz6PnsNpMm+/LQS49usnnBcUAO+8A+za1eamlJeX49tvvwUAbNmyBf/6179gZcUfnY0lLS0NTk5O4nlubi4WLVqEBQsWwMLCcN+LMzIy8OKLL2Ly5Mn4+uuvIZFIcPr06UZ/+3/33Xfxl7/8Bd26ddO69v333+P+/fsAgOTkZKxcubJJtuXl5anFa3Tq1KlJ5TX5+OOP8dRTT4GIcPXqVSQlJWHkyJH49ddf4ePjo7dcVFQUwsLC1NIePXqEsLAwjB8/Xkxzd3fHzJkz8e677+LAgQMtsrUh+H9WI+g2txuurLwC5b1GzgJgwICcAZB68vFODqfJZGcD6enC76tWCT9HjwZ27wb27QNGjWpTc9LS0nD//n2Eh4cjMzMTe/fuxbhx49qs/erqahBRu3WEBg4c2OZtPnjwANOnT8fs2bOxevVqMX3kyJGNKn/8+HHs378fn9TtravDpk2b0KlTJ/j6+oqOalOCQoODg1v179mnTx8MGTJEPB84cCB8fX2xd+9evPnmm3rLeXp6wtPTUy0tJSUFSqUSU6dOVUufNWsW+vXrh8OHD2Pw4MGtZrsmfPimEVg5WaH7290BABb2FnjqzFMYem2oePTd1heo0yHiPssdTkFOemrjNAW+Q7BhMTl9lUpANUQSESE4IKNGASonICamzacIb9q0Cc7Ozti4cSNsbW2RnJwsXjt8+DAYY9i9e7dWuTfffBPe3t6oqqoS09atW4cBAwZAKpXCxcUFM2bMwN27d9XKMcYQGxuLZcuWwcfHBxKJBCdPnkRFRQWio6Ph7+8PBwcHuLm5ISIiAmfPntVqOycnBwMHDoRUKkXPnj2xfv16TJs2Dd7e3mr55HI5ZDKZ2I6Pjw/ef//9Rg+tKBQKxMTEoGvXrrCzs8O4ceNQVFSklqfu8E1CQgIWLVoEQFgtVDVUAABKpRJxcXHo0aOHqE9ISAjy8vL0tq9vB9tvv/0Wt2/fxttvv92o+9Bk3bp1CAgIQD9VT10drl27hv/85z945ZVXEBUVhZs3byIrK6tZ7RgKVc9U3c9eY9m0aRNcXV0xZswYNX379u2L/v37N2rIrkUQ0WNxDBo0iFpCVVkV/eT8E+3HfipKLBLTL+dcph8dfqT92E/7sZ9+dPyRqsqqWtQW5w9u375tbBPMmtbU9/Tp0y2v5LPPiAAia2ui8+f/SD93jsjKSrj2+ectb6eRXLt2jSwsLOiNN94gIqJXX32VbGxs6O7du2KeXr160UsvvaRWrrKykjp16kSzZ88W02QyGVlZWVFMTAxlZWXRV199RR4eHjR48GBSKpViPgDk4eFBISEhtH37dtqzZw/duHGDSktLacaMGbR161bKzc2l77//nkaOHEkdOnSgkpISsXxBQQFJJBIKCQmhtLQ0Sk1NJX9/f+revTt5eXmJ+aqqqigkJIQ6depEq1atopycHEpMTCQbGxuKiYmpV5fCwkICQJ6enjRu3DhKT0+nr776itzc3MjX15cUCoWY18vLi6ZOnUpERFeuXKEZM2YQAMrLy6ODBw/SwYMHiYgoMTGR7O3tafXq1ZSbm0u7du2ihQsX0s6dO8W64uPjCQAVFhYSEam1U5fp06dTp06dKCMjg/z9/cnS0pI8PT0pISFBTWt9eHt705w5c3Re++CDDwgAHTp0iMrKykgqldLLL7/cYJ117XdzcyMLCwv605/+RP/4xz9ILpc3qrwm+/fvJwCUlZVFVVVVpFAo6NKlS/TKK6+QnZ0dXbp0qUn1XblyhSwsLMS/v6a+c+bMoe7duzdYT0PPAgBHSc+72ujOQlsdLXVKiIiKEotoP/bTT84/UVVZFT0694hynXNFh0TTYeG0nKNHjxrbBLOmNfXV+SB66y2i4cMbdzz99B+Oh6en9vVu3f5wWJ5+uvH1Dh8u2NEMli1bRgDo559/JiKivXv3EgD6vI5jlJiYSFKplEpLS8W0tLQ0AkC5ublEJLzELSwsaNGiRWr15+XlEQBKS0sT0wCQu7t7gy8qpVJJjx49IgcHB/rwww/F9FdffZVcXFzo0aNHYtr169fJxsZGzSlJTk4mAHTgwAG1ehMTE8na2ppu3rypt22VU9KnTx+qrq7Wup/169eLaXWdEqI/XsxVVepf3saOHUsvvvhivfe8aNEisrS0pKIi4Tn78OFDnfnGjBlDUqmUOnToQCtWrKD9+/dTbGwsWVpa0rx58+pt48aNGwSAvvjiC53X+/TpQ7169RLPX3nlFbKxsaF79+7VWy8RUUpKCi1btoyysrIoOzub3nnnHbK2tqaRI0c2WFYXKqdE8+jQoQNlZGQ0ub6lS5cSAPr111+JSFvf9evXEwC6du1avfVwp6SNnJK6vSUX/3mRfvb6Wc0hUTkrnNaDOyWGxeBOyfDhwmPG2Mfw4c26p759+5Kvr694rlQqycPDg4YOHSqmFRUVEWOM1q1bJ6ZNmDCBevXqJT7Uv/jiCwJAFy5coKqqKrXDycmJoqOjxbIAaPr06TrtSU1NpcGDB1OHDh3UXkKzZs0S8/j4+NDrr7+uVXbEiBFqTsnkyZPJy8tLy57Dhw8TALUeCk1UTklcXJzWNU9PT5oxY4Z43linJCEhgWxsbGj+/Pn0008/UWVlpd72VehzSkaNGkUAaOXKlWrpb7zxBllbW6s5kJocP35cy1FU8csvvxAASkxMFNP27NlDAOjf//53g/bqYvXq1QSA9u3b1+SyKqdkzZo1dOTIETpy5AhlZmbSpEmTyM7OTnSKG0vv3r1p4MCB4rmmvjt37iQAdOTIkXrraYlT0j4jp4yEKrakcEEhrv/7OpxHOeN28W1YSC1QU1GD7m93h5UTl5TDEQkMbFr+69eB334DGAOCggA7OyFdLgeOHhVcDF9fwKOJ+0c11Q4AR44cwenTpyGTyVBaWiqmT5gwAZ9++inOnz8PPz8/eHl5ITQ0FJs3b0ZUVBRKS0uRkZGBuLg4scytW8K6RfoWq7tz547aubu7u1ae3bt3Y9KkSZg6dSri4+Ph4uICCwsLhIeHq80oKSkpQdeuXbXKu7q64tKlS2o2FRcX690JVtMmXbi6uupM0zWNtiHmz58PqVSKzZs3Y+nSpXBwcMDEiROxfPnyJu9m3blzZwDAKI2g6NGjR2Pt2rUoKCjAsGHDdJZVaWljY6N1bdOmTQCAiIgI8TPx1FNPoUuXLti0aRP++te/NslOAHj11Vcxb948HDlypNGBuJr4+fkhKChIPA8LC0NAQAD+8Y9/4JdffmlUHYcPH8bZs2fVAoM1sbW1BSDMSDMU/A3aROrOxLHvbw9ltRL3vrsHK2crdJurPXWM0zJMesVRM8Dg+tbzgNOJUik4EAUFgJvbH1OAIyIEh8TfH/jvf4E2mImiegElJSUhKSlJ63pycjISExMBAK+99hpmzpyJ4uJiZGVlQaFQYMqUKeKLTfWSzM7OhrOzs1ZdqusqdG1HsW3bNvTs2RMbN24U06qqqrQCZd3d3UUnqC43b97UatPHxwfffPONVl4AWkGxutCsU5UW2Awn0NraGjKZDDKZDDdu3EB6ejpiYmIgl8uRmpqqs4wuxwGAGKCqqaPwJR31TkVW/S3u3bunlq5QKMQ1TgYMGKBV7vbt27hw4UKz/6dacwsSxhj69OmjMwBbH5s2bYKVlRUmT54spmnqq/qsNdVJbArcKWkidXtLrn54VUznvSSGwU71TZljEExOXysrYRpw3SnARH9MEf7wwzZxSFQvoODgYCxbtkzrenR0NFJSUrBkyRIwxvDSSy9h7ty52LJlC/bs2YPQ0FB4e3uLs1hGjRoFCwsLXL58Wevbe2ORy+Va00hTUlK0FhAbMmQIMjMzIZfLxb9vSUkJ8vPz1XpgwsLC8N1338HBwQG9e/dulk3bt29HQkKC+JLPz8/H1atXMXToUL1lVC+68vJyODo66szj5uaGqKgoZGZm4tSpU3rr0udcREZGIi4uDnv37oW/v7+YnpWVBalUqpamibe3N6RSqVqvEiD0VN29exfx8fF49tln1a7dvHkTr7zyCpKTk7F48WK9detiy5YtAIRpwq1FTU0NCgoK0KVLl0blV33ew8PD1cpo6ltYWCjO0jIY+sZ1zO1ojZgSFXVjS3gsiWHhMSWGxeAxJc1l3DghFqRfP+EAiCIiWq/+Bvjuu+8IAG3cuFHn9c8//5wA0A8//CCmTZo0iTw8PIgxJgZ61h2Tf++990gqldK7775L6enplJOTQxs2bKDJkyer1QOAYmNjtdpcu3YtAaB58+ZRTk4OJSUlUbdu3ahjx45qMRsFBQVkbW1NISEhtGPHDrXZNz4+PmI+hUJBoaGh5OHhQStXrqScnBzKzMykTz75hEaNGqUWKKtJ3dk3ERERlJ6eThs2bGhw9g0R0Y4dOwgAxcfH06FDh8T4hPHjx1NcXBylpaVRbm4urVq1imxtbdUCUxsb6EpENG3aNLK1taWkpCTat28fyWQysrCwoPj4eL1lVAwfPpwiND5vERER5ODgQA8ePNBZJjg4mLy8vKimpkZvvYGBgfThhx9SRkYGZWZmUnR0NFlZWVFYWJhaPlWsyIYNG+q1U5Xv448/Fmcy7dq1iyZOnEgA6F//+leD90r0x+f9u+++U0vX1DcyMpKefvrpBuvjga5t7JQQ/TETh8+4MSzcKTEsJuuU1J0CrGuKsIEZP348OTo66n0xl5aWkq2trdrLNj09nQCozcTRfKgnJydTcHAw2dnZkb29PfXu3ZvmzJlDV65cEfPoc0qqq6spNjaW3N3dydbWlkJDQ+n48eNaL30iouzsbBowYABJJBLy8fGhtWvXUmRkJAUGBqrlKy8vp/j4eOrVqxdJJBJydnamoKAgio+P1wpErYvKKVmzZg1FR0eTi4sL2draUnh4uNY0VE37lEolzZ49m7p06UKMMRK+GxOtWLGCgoODqVOnTiSVSsnPz4/i4+PVHBzNKcH1OSWVlZUUGxtLnp6eZG1tTb6+vrR69Wq9+evy2Wefkb29vVj/rVu3yMrKiv7yl7/oLaMKZt6/f7/ePJMmTaInnniCbG1tSSKRUJ8+fWjx4sVUUVGhlk/1WdqzZ0+9duqafePs7ExDhgyhr7/+ulH3SiR83jt16qQVXFxXX7lcTo6OjvTJJ580WB93SozglFSVVVHhokLKn5XPe0kMCHdKDIvJOiVERNHRfzglDaybYarU99JsSx48eECurq71vlTbI4bSt6ysjBwdHSklJcUg9TfEe++9R/369au316UtqKvvtm3byMHBoVFTn/nsGyNg5WQF74XeYMWMx5IYEEMGVHFMXN+4OEC1emqdmSztCWMtDT937lwMGzYMHh4euH79Oj766CPcu3cPb731llHsMRSG0tfJyQkymQz/+te/MGXKlFYNQm0MBw4cwPz589u8XU3q6puUlIR3330XHTt2NGybBq39McDLy8vYJpg1XF/DYtL6OjsDixcL04MN/CA0FPpmhxiaiooKyGQy3Lx5ExKJBIMHD0ZOTg4CAgKMYo+hMKS+MTExqK6uRklJCTyaOgW9heTn57dpe/pQ6Xvjxg288MILeOeddwzeJhN6UsyfoKAgOnr0aKvXe+bMGfTp06fV6+UIcH0NS2vqa5C/lWqfm3a6GV15ebm4tgOn9eH6Gpbm6tvQs4AxdoyIgnRda5//6SaEXC43tglmDdfXsJi8vu3UGVHR2I3tOM2D62tYjKEv3yWYw+FwOByOScCdkhaib4lmTuvA9TUsra3v4zIc3FiMHaho7nB9DUtz9G3pM4A7JS3E3ALHTA2ur2FpTX2tra0NuidGe8TkVsw1M7i+hqU5+paXl7foyw53SlrI9evXjW2CWcP1NSytqW/Xrl1x7do1yOVy3mNSi0KhMLYJZg3X17A0RV8iglwux7Vr13RuCNlY2ncUmQlgjOlijxNcX8PSmvo6OTkBEBydqqqqVqmzvaNQKCCRSIxthtnC9TUsTdXX2toarq6u4rOgOXCnhMPhtBpOTk4teiCZG8eOHdO5oyyndeD6GhZj6MuHbzgcDofD4ZgE3ClpIXxhL8PC9TUsXF/DwvU1LFxfw2IMfblTwuFwOBwOxyTgTkkLOXPmjLFNMGu4voaF62tYuL6GhetrWIyhL3dKOBwOh8PhmATcKeFwOBwOh2MSPDa7BDPGbgMoNkDVLgB+N0C9HAGur2Hh+hoWrq9h4foaFkPp60VEXXRdeGycEkPBGDuqbwtmTsvh+hoWrq9h4foaFq6vYTGGvnz4hsPhcDgcjknAnRIOh8PhcDgmAXdKWs4XxjbAzOH6Ghaur2Hh+hoWrq9haXN9eUwJh8PhcDgck4D3lHA4HA6HwzEJuFPC4XA4HA7HJOBOSTNgjM1hjJ1gjN2vPQ4yxsYa2y5zgjHmzhjbxBi7zRirYIydZowNN7Zd5gJjzJExtpoxVswYK2eM/cwYe8rYdrVHGGOhjLFdjLFrjDFijE2rc82aMZZU+7x4xBgrYYx9zRj7kxFNblfUp2/t9Y216XWPQ0Yyt93RCH0dGGOfMMau1j4rzjHGog1lD3dKmsdVADIATwIIAvADgB2MsQCjWmUmMMY6AsgHwACMBdAHwFwAt4xolrmxHsAYAFMB9AeQDSCHMdbNqFa1TxwAnALwFoByjWt2EJ4T79f+fAFAdwB7GWNWbWlkO6Y+fVXkAHCvc4S3jWlmQUP6fgjhOfwahGfx+wCWMcZeM4QxPNC1lWCM3QXwHhH929i2tHcYY0sBDCeip41tiznCGLMF8ADAn4loZ530YwD2ENECoxnXzmGMPQTwNyLaWE+evgAKAAQQ0cm2ss0c0KUvY2wjABciGmcsu8wFPfqeAvAdEcXXSTsA4CQR/a21beA9JS2EMWbJGHsFgrf5s7HtMRMiAfzCGEtljN1ijP2PMfY3xhgztmFmghUASwAVGunlAELa3pzHDqfan/eMaoV5EVL7rDjPGFvHGOtqbIPMiDwAEYyx7gDAGBsGIBDAXkM0xp2SZsIY61/rVVYCWAvgRf6tp9V4AsBsAJcgDDF8BGAZgDnGNMpcIKIHAA4CWMAY61brWP8fgKEQur45BoIxJgGwEsBuIrpqbHvMhL0AXgfwHIC3AQwG8ANjzMaoVpkPfwfwPwCXGWNVAA4AkBFRuiEa42OazeccBG+xI4A/A9jEGHuWiE4Z0ygzwQLAUSJ6r/b8v4wxXwhOyafGM8useA3AVxDio6oBHAewFULcA8cA1MaQbIbwzBhvXGvMByLaVuf0ZO0wZDGEOIjvjWOVWTEXwNMQPrPFAEIBrGCMFRFRq/eWcKekmRCRAsCF2tOjtTMXogHMMJ5VZkMJgNMaaWcgBGJxWgEiughgOGPMHoATEZUwxlIBFBrZNLOk1iHZCiGo+FkiumNkk8wWIrrOGLsKwNfYtrR3auPPPgDwEhHtrk0+wRgLBPAODDCEw4dvWg8LALy7sHXIB9BLI80PgpfOaUWI6FGtQ+IMYahsZ0NlOE2DMWYNIBVAAIARRHTDyCaZNYwxFwDdIHy54bQM69qjWiO9GgbyH3hPSTNgjC0DkAHgCgBHAJMBPAuhu5DTclYB+JkxFgvhYT4QwrjmfKNaZUYwxsZAeKicBdATwHIIQ5IbjGlXe4Qx5gBBQ0DQ9E+13yTvArgO4FsATwGIAECMMbfavGVEpG+KK6eWBvS9CyABwHcQnBBvCN/sbwFIa2NT2yX16UtEl2tn2iyrjaEsBjAcQgzPPwxiEBHxo4kHgI21f5xKCB/+HABjjG2XOR0QHLxfIcwQOQ/BKWHGtstcDgAvA7hY+xkugRCr08HYdrXHA8IXEtJxbITwktR1jQBMM7bt7eFoQF9bAFm1z2FF7XN5I4Duxra7vRz16Vt73Q3Cl5VrEGbonYUwdGOQ5zFfp4TD4XA4HI5JwGNKOBwOh8PhmATcKeFwOBwOh2MScKeEw+FwOByOScCdEg6Hw+FwOCYBd0o4HA6Hw+GYBNwp4XA4HA6HYxJwp4TD4XA4HI5JwJ0SDofzWMEYm8YYI8bYs8a2hcPhqMOdEg6H0yQYY08wxr5gjJ1ljMkZY/cYY6cZY5sYYyPq5Cuqffnn6alnY+11lzppKodBddQwxsoYY/mMsWkN2PVUbZkxzbgnzXaJMfaIMXaeMfYxY6x7U+vkcDhNh+99w+FwGg1jLAjAAQBVAJIBFEBY6tsPwt4uDwDs1yj2NGPsBSJqymZ/HwM4AuGLU3cAUQA2MMY8iGipnjKRAMp0tN8UVO0Cwr5WTwGYA+BFxlhfInrQgro5HE4DcKeEw+E0hXgAdgAGEtH/6l5gjP0Nwj4ZdSmuzf8BYyydiDR3G9XHT0S0vU7dGyDsgfQPxliSnnpeBJBJRIpGttFguwA+Z4yVAogGMBJ8kzcOx6Dw4RsOh9MUfAHc0XRIAICIaojoukbyQwCJAPoAmNbcRmvrPQOgA4AumtcZY71q20jTSI+qHWaqZIxdYIy9BYA1sXnVPbXE2eFwOI2AOyUcDqcpXATQmTE2oQll1gK4BGARY8y2OY0yxqwB/AlADYBSHVlehLDj8Z46ZeYBWAdhp+n5ADYBeBfA3HqacmSMudQe3oyxibVlLgD4oTm2czicxsOHbzgcTlNIBDAKwHeMsd8A5EGIwcglojO6ChCRgjEWB2ALgLcALGtEO461AbCqmJJ/AugK4FsiqtCR/0UAOUT0EAAYYx0BvA+hd2UYEclr0zdA2HpdH1/pSMsHMJGIyhthN4fDaQG8p4TD4TQaIjoIYBCEXocOAKYD+AzAacbYT4yxJ/QU3QrgOAAZY6xTI5r6CsBtADcBHAXwZwi9Hn/RzMgY84AQkLqjTvJoCLEsa1QOSa39VyE4R/pYDMHpGgUhcHYJgAAAGYwx50bYzeFwWgB3SjgcTpMgopNENI2IXAF4A5gK4CcAIQB2MsYkOsoQhN6OjgBiG9GMyjkYV/t7JQB36I7riARAAHbVSVM5R7p6RU7X0+5JIsqpPXYS0UIAMwE8CUDWCLs5HE4L4E4Jh8NpNkRUTETJAIZDGObwBzBYT959AHIAzGGM/amBqlXOQQYRxUPokVE5KJq8COBnIrpVJ00VzEo68jc10DWr9uf/a2I5DofTRLhTwuFwWkxtT8gvtafd6skqAyCBMCzSlPq3QVgfJZox5q1Krx1SeRbaU3Uv1v7so6M6XWn1YV3707GJ5TgcThPhTgmHw2k0jLFRjDGtAPnaWTWja0/1Do8Q0XEA2wD8H4D+TWx+EQSHZkGdtHEQAvZ3aOTdB6AcQq+MXR07PQFMbmK7kbU/jzWxHIfDaSJ89g2Hw2kKqyBMCd4F4CQAOYTZMZMhrOqaTEQnG6gjFkLg6pNNaZiI9jPG8gFMZYwtJaJLEIZuTtT+XjfvvdoZPysA/MwYS4YQ+PoGgN8ADNTTzDOMMWnt73YQgnqnA7gPYTYPh8MxINwp4XA4TSEGwAsQglr/DCFwtQzACQBJADY2VAERFTLG1gL4ezPaXwJgL4A4xthsAGMALNfTzkrG2MNamz8AcAWCk1IG3VN/oWFTNYTZP6kAlhDR+WbYy+FwmgAThoI5HA6nfcEYewHCsI3WkvccDqd9wmNKOBxOe6UcwHzukHA45gPvKeFwOBwOh2MS8J4SDofD4XA4JgF3SjgcDofD4ZgE3CnhcDgcDodjEnCnhMPhcDgcjknAnRIOh8PhcDgmAXdKOBwOh8PhmATcKeFwOBwOh2MS/H9yVirR1zz9wQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "###########################  Performance of the model versus SNR  Fig(2)\n",
    "fig = plt.figure(figsize=(8, 8))   \n",
    "left, bottom, width, height = 0.11, 0.11, 0.84, 0.84  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "# plt.ylim(0.0, 1.0)\n",
    "outage_threshold = 24\n",
    "SNRdBs = np.arange(-6, 19, 3)\n",
    "\n",
    "start = 3\n",
    "num_samples = 180\n",
    "\n",
    "SNRdBs = SNRdBs[start:]\n",
    "PSNRs_5bits = np.array([2, 5, 9, 82, 103, 126, 132, 137, 150])[start:]\n",
    "PSNRs_6bits = np.array([3, 7, 16, 119, 134, 146, 150, 161, 174])[start:]\n",
    "PSNRs_7bits = np.array([4, 14, 40, 135, 152, 167, 172, 177, 178])[start:]\n",
    "PSNRs_proposed = np.array([3, 12, 20, 129, 151, 167, 170, 176, 178])[start:]\n",
    "\n",
    "plt.xticks(SNRdBs)\n",
    "# plt.yticks(np.arange(0.7,1.0))\n",
    "ax1.tick_params(labelsize = 14)  \n",
    "ax1.plot(SNRdBs, PSNRs_5bits/num_samples, 'mv-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_6bits/num_samples, 'bD-', markersize=9, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_7bits/num_samples, 'k*-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(SNRdBs, PSNRs_proposed/num_samples, 'rd-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "\n",
    "ax1.set_xlabel(\"SNR/dB\", fontdict={'size': 18})\n",
    "ax1.set_ylabel(\"Ratio of successful transmission\", fontdict={ 'size': 18})\n",
    "\n",
    "ax1.grid(linewidth=grid_line, alpha=grid_alpha, color='black',linestyle='--',)\n",
    "ax1.legend(['Average bits: 5', 'Average bits: 6', 'Average bits: 7', 'Average bits: 6 (A 5, B 7)'], \n",
    "prop={'size': 16}) \n",
    "plt.savefig(\"../PSNR_SNR_H_quan.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiUAAAIdCAYAAADiRA0rAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAADhV0lEQVR4nOydd3wUVduGr5NGCCVAAiQECCUgzYhSRFSKDX3tBUVRxC4IKEVRQT874qsI9oaKBVTU1wKCqASwoAKCoSRAKAESAiRAAgRIO98fZzfZhCTsZmd2djbn8jc/58zMzj53zoZ9cuY59xFSSjQajUaj0WisJsjqADQajUaj0WhAJyUajUaj0Wj8BJ2UaDQajUaj8Qt0UqLRaDQajcYv0EmJRqPRaDQav0AnJRqNRqPRaPyCEKsD8BXR0dGyTZs2ht+3sLCQ0NBQw+/rD2ht9kRrsydamz3R2jxn1apV2VLKppWdqzVJSZs2bVi5cqXh9121ahU9evQw/L7+gNZmT7Q2e6K12ROtzXOEEOlVnqst5mk9e/aUZiQl+fn5REREGH5ff0Brsydamz3R2uyJ1uY5QohVUsqelZ3TNSUajUaj0Wj8Ap2UeElKSorVIZiG1mZPtDZ7orXZE63NWHRSotFoNBqNxi/QSYlGo9FoNBq/QCclXhIbG2t1CKahtdkTrc2eaG32RGszFj37RqPRaDQajc/Qs29MJDk52eoQTENrsydamz3R2uyJ1mYsOinxksLCQqtDMA2tzZ5obfZEa7MnWpux6KREo9FoNBqNX6CTEi8oKSqhblhdq8MwBa3NvgSquyRobXZFa7MnVmjTha5ekPFGBgiIGxFn6H39Aa1No9FoNGagC11NoPBAIWmTtrHp4S0UHgysZ4qBrm3b49vYMinwtDlJT69yrSvbo7XZE63NnlihTSclNWT12HTkwSJEXgmrxwbWhzKQtaU/nU5RThElB0pIfzqwtDnJzs62OgTT0NrsidZmT6zQppOSGrBuQT55szJK23kfZrBuQb6FERlHIGvL35RPxqtl2jJeySB/U2BoA7Wi55xP5rBw/kKOHj1qdTgajUbjMTop8ZDUVPjx6i2EINnm+C8EyY9XbyE11erovCOQtQFsGb8FWVSmTRZJtkzYYnVYhjF//nw+v+Vz/v6/v5k/f77V4Wg0Go3HWJqUCCH6CSG+E0JkCCGkEGK4G685VQixVAhx1PG6x4UQwuxYpZQsW5bJqD6b6XE8B4DXHf8B9Diew319NrNsWSZ2Kx4OdG2ZmZlsnrOZnHknasv5PofNn20mM9O+2pzbVx9+xW3cxu3czpcfflnunN20VUViYqLVIZiG1mZPtDZjsXqkpD6wDrgfOOl4sxCiIfATsAfoBYwBHgTGmRgjZGfz8SvfMLB/K4bm/gbA7/zOKsd/f/AHAENzf2Vg/1Z8/Oq3YKPnjB9/vNR9bR8vszJUj1m6dCmt4lrx201Va/v1xl9pFdeKZcvspy0uLq50i/ohikjHf03mNyl3zm7aqiI/P3Aet1VEa7MnWpux+M2UYCHEYWCUlPLDaq4ZAUwFmkspjzqOTQZGAC1lNWK8mRKc+sBbnD5jMRdxnLGMpZBCbuM2utGCUOoB9XmABwgmmP/xP1ZxhEEdTqPhGQk1ej9fkpcHP/74LT1LwrmKqyiiiOlMR0RFUFxcSPDBonLa/gk+zt13X0l0tNWRu8e3335LeHJ5bREtIzhecJy8vXlMYhIhhPAyL3P4vMOMHTvW6pDd5uWXX2bx4sUAtKQlH/ABIYQAUEQRt3Ebu9gFwLBhw5g1a5ZlsRrFqlWr6NGjh9VhmILWZk+0Ns+pbkpwiOHvZi5nAb86ExIHPwJPA22AbUa/YWoqDPzsboLpx+2kATCf//ERGWzjOdrTutz1V3M1VwNsdmw24FyGlO6HEMIEJkDOidddzdVcXQy86bvYvGVIZdp2nXjdAzxA3uI8Diw+QN5J/sslt3T/OMd9qKZqRjCCEELY5vgVaEtbRjCCSUyiYcOGXHHFFRQVFRESYrdfeY1GU5uw279QMZz4lbLH5Vy5pEQIcTdwN0BcXByrVq0qPde5c2cAUlJSSo/FxsbSokULkpOTSz3/s7IagWgPdECwF4ACYMwppzB2UxD4x0CTxksEovTRhycc53ilyUpVSUweeRzmMCWUGBZ7T3rSl74ApbUyL/IifelLD3qwKm8V1113HeHh4XTp0oWLLrqIrl27EhMTQ+PGjQFISEggIiKi3AJc0dHRxMfHk5KSUjqMGxoaSmJiIpmZmezevbv0Wnd/nyIiIujcuTPp6enlphsmJiaSn59PWlpa6bH4+Hiio6PL/d7u3LmTHj16kJaWRm5ubunxHj16kJ2dXc5XwS6aIiMjSUhIYOfOnbgSCJqc/eR8v0DS5EqgaXL2k+v7m6GpMuz2+GYRsFNKeYfLsXhgO3CWlPLPql7r1eObVBg4oITee3Yzls2lQ+PNmrQgpDiEsNwgnuAJggnmU0L5p14Qt90WZItHHNnZ8MEHcMaRIoZSSDHFPMETFERKSkok4YfKa1tWRR7bNBoSEqBDB2jfHlq3huBgH4upgqJfiij8qEybjJaIEkHk/kjGMpZgggnqG0Rwi2BkrjxhO3m1k4cIoAGISFHlRmSF840EIvzEem5ZJNlzxR7q76vP7/zOGy3eoKioiPv33k9f+rJdbOcOeUeVSVD79u0566yzOOuss+jTpw+JiYl+PZqSnZ1NtB1+sWqA1mZPtDbPqe7xjd2Sko+AKCnlpS7HegF/A+2klFU+vvHWZj41Fc7veYhnjiygLc34nd+ZzGQAnuVZ+tKXrezlsXqX8MvKBnTqVOO38jmpqXD+gBKe2fNltdoejb6OsROCSE+HP/+E5GQoLq78nnXrQs+ecNZZZVvz5j4U5UJJUQlfNvqSZkcq17a33l6uO3gdQSGV130XHyumaH8RhTmFFOYUUpRTtl9le38hBg6GABAUHkRIVAihUaGl2/Gs4+T9lkcxxbzHe6STTg45HOMYM5lJCCFEPhFJcptkli9fzp9//snatWspKak8uIiICHr16lUuUWnWrJmxQjQaTa0mkJISZ6FrMynlMcexR4H7MLHQ1UnKikPc0nsgL/IiAF80+C/i0CEG8xQAE5jAx4POoXPfJtCxo9o6dIAGDbx6X1+QkiK5pUuvMm295pF/JJ/hG64HHNo2rKBz57K/1g8fhpUrYfnysq26SUdt25YlKH36wGmnQWioqbIANXW2V1CZtnkD5nE47zBD/lH1JhOYwIqSFRg5s1yWSIpyi05IWlyTm8oSmpIjxmQyhzjEAQ7QmtaERIVwZtqZhDZSP+xDhw6xYsUKli9fXpqo5ORUUkTkoH379vTp06c0UbFyNEUXFdoTrc2eWFHoamlSIoSoDzinqPwBPA98B+yXUu4QQkwBekspz3dcHwlsBJYAzwAdgQ+BJ6WUL1X3XkYtyPfTbU+z6sMm9KErO6kDSFpRwHLW0ZNpXFhZrW1sbFmS4pqstGsHdep4HZNR/PTTVlYNWkgf2YWdIRFICa2L81kuNtDzx4u58MJ21b5eStiypSxB8afRlK1bt7LwjIV0ye1CSEIEx44fJ2RnMRsabeDiVRfTrl312nyFJ6MyBXsLOLblmFt1TQ3ObED0VdFEXRZFva71yiVgUko2b95cLknx19EU/QVgT7Q2e1Ibk5IBQFIlp2ZJKYcLIT4EBkgp27i85lTgdaA3cAB4C3iqulESMHCV4Lw81rW4kawjD5ZWVxQBMSFP061vEWzdCrsqmd5RGUFB0KbNiQlLx47QqpU6bzbZ2VBQUNpcl1RM1s1bCXF80xUhiPm0Hd0GuBSIhIXhbsGMP42m5G/K5++uK6DI8VEJFfRe34uIDvZdejzjzQw2j9yMCBF0+6EboZGhbFiwgbp/1+XADwcqfU2d+DpEXRZF1GVRNBrQiODwE4t/PB1NadeuXWmSYuZoiv4CsCdamz2pdUmJLzEsKQF49ln+nnyUfC4AIIKf6P1MBEyapM4fOQJpabBpU/lt40Y4UPkXxQmEh6vK0cpGWJo2BaMeNTz7LEyeXO7Q30wqr43nyr/mmWfKtHqIlaMpqakws0cal+arpHF+REvuWJVgq/qfipQUlbCy+0ry1+cTdXkUp353KmlpaRwde5SceTmEtw0n6qoo9v+wn6MbT6zYDYoIovEFjVWScmkUdVpUPnJn9WhKfn4+3377LVlZWdx7773UrVu3xvfyV9LS0khI8H9vo5qgtdkTs7TppASDk5K8PApbd+WPXGXY0TfyXkJ3bICGDU/+2pycE5OVTZtg82ZwdxG1yMjKR1dqUr+Sl6dGa1ySpULq8wdzlDaGEMqRsusbN4bt293T6ia+GE1JTYWBA+FwViGzxV8A3CjPpEFMKElJ2Dox2f/TfpIvUtP0EhclgoTkQWXtJhc2ASB/cz4583PYP38/B5ceRBae+Ltf/4z6pQlKg54NEEFVJ7++HE2ZO3cu119/fen+dddd59brNBqN/6GTEgxOSgCefZaMySsASdwzvWs8clBKSQlkZlaesGzdWvVQQkVqUr/iHC2pV09lBw0bkvHhQXL2Z5M4LkElLj17qhEgL0ZJ3MXo0RRnQpKVBTExMP+uDHIO7GfYl6eWHrN7YrL28rXkzMshomsEBQUFFG0uKh05qYyivCIO/HSAnHk55MzPoXBf4QnXhDYPJeo/6jFP4wsbE9Kg+gTCyNEUKWU5j4P77ruPb775BoCrr76a1157rfRcbGysoUXKVqH/4rYnWpvn6KQEE5KSvDxKXprO7t27iXtxqqEjBydQWAjbtlWesGRkuHeP6upXIiNV0nLgQGnSUVJUwj+r/qHnmT3LkhYTRkncpaajKW3bwltvqQEqZ/LRMUFpqx/Zs1yyYufEJH9TPiu6rkA66mVEqKCXm/UyskRyaMWh0gTl8OrDJ1wjQgWNBjQqHUWp2969xyc1HU2JiorilVdeces9lixZQv/+/d261p/RtQn2RGvzHJ2UYEJS4sDyD+Thw6p+ZfNm7+pXGjaEvXvV/osvwmmnseb4cbr36lX2eMcHoyTu4uloCkCPHnD++SpZiYj4l4suOu2EURQ7JyZp49LY9bKql2k5riUJL9XsL5xju46x/4f95MzL4cDPByg5euJIR0SniNJi2YZ9GxIU6l5RtnM05c8//yxNVKobTXGlyyldCAoKYl3KunLH9bo+/o/WZk90UmIiAZuUVIeX9StSCESvXvD335aOkriL62jKokWwdKlKXqqie3e47DLo1g0eeMD+iUnhgUL+6vAXxUXF9N3et9SXxBuKjxZzMOmgGkWZl8PxnSeu9RPSKIQmFzehyaVNiLokitAoz97X3dGUK7kSAHmFZMmSJeTl5RETE0NSUhKd7NhhFfDrf0u8RGuzJzopMRGzkhJbUlKiHvtUTFT+/FMlMpVx//0wfbpPw/QG1xGQyEi45BI1eFTVaEpQkPqxNGoEP/2kalTsSMYbGSAgbkSc4feWUnJk3ZHSBCVved6JHilB0PCshqWjKBU9Udx9n82bN/P111/z9NNPk5+fT33q8wmfADCUoRzhCE2aNOH3338PiIREo6lN6KQE85KSgFr3wHUmzs03U5yURLCzZiUiQhVn3HKLpSF6QmWPZlq2VKMp8+fnk5QUgcvaVKWEhED//nDppWokpUMH38deU0qKSsjJzqFpTFPT36sgu4D9C/arGT0L91Oce2K2Vye+DlGXOjxRBlbuiVIdM2fO5M4772QkIxnMYAC+4AvedCxVPXLkSKZOnUr9+vW9F2QxAfVvSQW0Nntixdo3PnDnCmxcV4a0PQ0bwvjxan/+fOShQ2Xn8vNh2DAYPlw9J7EBnTqpRCQmRiUmAwcqX7sBA2DIkBQ++QSc1hl16qhyGoCiIvjlFxg3TtUBn3KK+rEkJamaY38mKCSIHRk7fPJeYdFhxNwSQ9fPunL2vrM5Lek0Wo5vSd1Tyopgj6cfJ/ONTNb+Zy2/R/3O2ivXkvluJsczTnwMVBmzZ8+mJS25mqtLj13DNbSkJQBvvPEGiYmJJCVV5sFoLwLq35IKaG32xAptOinRlGf0aFU/cuAAIXl5av/rr8u+vWfNgl691HMQG1BZYpKaCtu312HgQFXbGxMDa9aoAaIFC2DUKIiPL7vHpk0wbRqcd54ysr3hBvjoI9i3zzJZfkdQaBCNBzQm4cUEzkw9k96betP+5fY0vqAxIlQ9vinJLyHnuxw23b2J5S2Xs/KMlWx7fBt5f+chS04csZVSsnjxYkYwghBC2B+5n3319hFCCPdyb+l127Zt47zzzuO+++7jsE0SZo1GUzk6KdGUx3W0BNT+1Verb+3zzlPHUlOhd294++3qK0n9hMoSk3vuOeWEwtbwcLj4Ynj1VTUDe906eP55OOecMsf/vDz44gu49VblhdK3Lzz3nMrRbPCj8BkRHSJo9UArTvvpNM7OPpuuX3YlZngMoU3LimAPrz5M+tPp/HPmP/wR+wept6ey7+t9FB0qAkAIwboP19GXvgAMmDuA1lNbA3A2Z7P2g7W88sorRESoac+BNGqi0dRWdE2Jl+Tm5hIZGWn4fS0lLw+mT+fYsWOEP/xw2Yyb4mL1DfzEE6oqFOD66+Gdd1Q1qZ/jWmMCns20ycmBhQth/nw1mnLw4InXtGqlalAuvVTlb1Y5ofvzZ9JtT5T+jWhySRMy38rk6OajpUZwubm57Lh5BznzcqjXrR49VvdgW/o2br/9dpYtW1Z6DzvWmvhzv3mL1mZPzNKmC10xLykpLCwk1KgV4/yMKrUtWwY33qgcaEEZr332mXqs4+c4ExOQJCWJGk39LSqCP/6AefPUlpJy4jV16ypPFGeS0rKlt5G7j50+k+54ogDE3BFDzC0x1O1Vl+JdxaVGcR3e7EDcvXGUlJTw+uuv8/DDD5Ofnw9A27ZtmTlzJgNVh/s9duo3T9Ha7IlZ2nRSQi31KfGSarXt26eKXn/4QbVDQ2HqVGX44eeW36mpsH79Oq69tpsh99uyRY2gzJ8PS5aUW3S5lO7dy2bz9OoFwZ5NQvEIu34mXT1Rsr/LpiCjkh9kQ0h4KoGj24+SMT2D0OhQem/uXerJsmXLFtuOmti139xBa7MnVviU6JoSTc1o2hS+/165v4aEqGkp48bBlVdW7XXiJ3TqBG3auDf7wx3at4cxY+DHH5X1/ddfw+23l19/Z80a5dZ/1llqeaLhw+HLL9WTMiNxFvHakeC6wUT9J4qOb3Sk19pehDRSa+2ExYaBM8/Ng7QH0tg3t/Iq4/bt25OUlKRrTTQam6KTEk3NCQpShbC//ab8TUAlKt27q2O1kAYNVF3wzJnq6dbff8P//Z+yuHeyb5+axDR4MERFqcc8L7+s/Ou8wflo6p57TiE11bt7WU1o41DaPtcWgMJ9hZy+/HQ6fdgJEaeyE+coSqOBjQhpWH6hwKCgIEaPHk1ycjL9+vUD9AwdjcYu6KTESwLVNAc80HbmmbB6NVx7rWo7zUCee66sINbP8EW/BQWpRzVPPKEM2zIy4N131WCS4494iopg8WLvPVFci3hzckJLpz7bmdi7YonoGoEskux4dgcxt8bQ+qfWhLcJL71m39x9rBmwhvy0/BNeb7dRE/1viT3R2oxF15RojENKePNNGDu2rLDiggvg44/VVBdNKceOqfqT+fPV4FJlHkUNG8KgQaoO5ZJL1BOzyqjoXAv2X8fHyf6f9pN8kfLESVyUCBKSB6l2aEwohVkqcwuqG0S7Ke2IGx2HCDqxpsnOtSYaTaCha0pMJKWyqRcBgsfahICRI+Gvv9Sf/QA//6we5/z8s+HxeYPV/eauJ8rcudV7olRmpf/ee1tOMIuzK00ubELUZVEApI1NY/196wGIujyKPml9iBul1vgpOVpC2gNpth41sfozaSZamz2xQptOSrzEOf0wEKmxtu7d1fOKm29W7T174KKLYPJk9bzCD/CnfhMCunaFiRPh11+Vy+wnn6hZ140aqWukVKsfT5oEp50GrVvDkCEqUak4KhITc7BSF1u70v6l9ogQQf76fIrTihGhgvYvtSe4XjAdXu1A9yXdCW+nHunk/prLysSV7Jqx6wSXWH+vNfGnz6TRaG32xAptOinRmEODBsqL/YMPVAGFlGr6iXMBGk2VREXB0KEwe7Yqil26FB58EDp3Lrtm1y74/HNljQ8qGVm6tOxHW5W9vh2J6BhB3OiyVY/jRscR0SGitN2ofyN6JfcKqFETjaa2opMSLwlU0xwwQJsQau7rihXQzeEJ8ttvaiRl3jxvw/MKu/RbSAj06wcvvAAbNkBaGjz6KISFlb9uyRK4917lKnvzzV1YujSwEpP4x+IJiQpBNBLEPxZ/wvlAGDWxy2eyJmht9sQKbbrQVeMbjh5VxmrvvFN2bNw4mDLlxG9YTbW41pE0aqQs7X//XT0lcxIWpqYdd+9+Ys2JXQtfM97IAAFxI+Kqva74SDFbH95KxmsZpcciz43klPdPISIh4oTrA8ENVqOxE7rQ1UQynVbrAYih2urWVQv4zZmjHu2AWnr3nHNg61bj3sdN7NxvriMgBw8qy/vFi5UnyqOPQmiopKBA1aT07h0YCQlA7N2xcOnJr7PrqImdP5MnQ2uzJ1Zo00mJl+zevdvqEEzDFG1DhsA//5S5ia1YAaefrqaZ+BC791vFRzPnn69yvWefhRkzNpf6oBw6pEp6fvnF3gkJQFBIEFn7sty+3m61Jnb/TFaH1mZPrNCmkxKN70lIUM8bHnhAtfPy1GrDI0aoxzwat6iqZqRZs4LSpAQgPx+efFJ5o9Q27DpqotHUVnRSorGGOnWUt/o330DjxurYW29Bnz72rca0gMoSk3vuOYXsbGW21q6duu6LL5QRm3O2Tm2jylGT/v45aqLR1FZ0oauX5Ofnl/6jFWj4TNuOHaoA4o8/VLtePXjjDRg2zLS3DLR+cy1+hbIakmbNlK29cymirl1hwQI1S8eOGNFvB5ceJPX2VI5tVUNH/uIGG2ifSVe0NntiljZd6Krxb1q3VnNaH3lEtY8cUTamw4eDHi53C9cRk+bNZWlRa5Mm8NNPZcsSrV+vVipeu9baeK1Ej5poNP6LTkq8RFsMG0RoqPJQX7iwbJGXWbPUinbJyYa/XSD2mzMxef319eWKWsPDldHa6NGqnZGhJj3Z8fvUqH6rtNbkN2trTQLxM+lEa7Mn2mZeoxk0CP79V5lvgHou0bu3qjepJY8avaFTJ2jT5vgJx4ODYcYMZcIGqrb44ovhs898HKCfoUdNNBr/QiclGv8jNhYWLYKnnlKr0x0/rmbm3HAD5OZaHZ1tEULZ1X/6qRqYcnqZTJtmdWTW4o+jJhpNbUUnJV4SGxtrdQimYam24GB47DH1jKFFC3Vs7lw44wzlbeIltbnfbrpJFbs6PezGj4exY6GkxAfBeYmZ/Wb1qElt/kzaGa3NWPTsG43/s2+fKnr94QfVDg2FqVOVz4k4cbaExj3+/RcuuQSc/kjXX6/KeMLDrY3LH/DXGToaTSCgZ9+YSLIJRZj+gt9oa9oUvv8eXnxRrVBXWKjWzbnySsjJqdEt/UabCbir7bTTYPnystWHv/hC1ZkcPGhebN7iq36zYtREfybtidZmLDop8ZLCwkKrQzANv9IWFKSeM/z2G7Rpo459/71acc5pwuEBfqXNYDzRFh+vfnznnKPaS5eq/Z07TQrOS3zZb76uNdGfSXuitRmLTko09uLMM2H16jLjjV27YMAANZ3YDkURfoj2Mqkeq2tNNJrahE5KvCRQnfzAj7U1aqSKXl9/HcLCoLgYJk1S04mdlqYnwW+1GUBNtFXmZXLuucrTzp+wqt/MHDXJz89nzpw5JCUlcTRA137Sv2/2xAptutBVY2/WrFFThTdtUu3mzeGTT+CCCywNy65IqUp3HnpItcPC4KOP1I9Yoyg+UszWh7eS8VpG6bHIcyI55YNTiEg48R/xkpISXn/9dR5++GHy89XIStu2bZk5cyYDBw5k7ty5XH/99QDMnTuX6667zjdCNBqL0IWuJpKenm51CKZhC23du8PKlTB0qGrv2QMXXQSTJ0NRUZUvs4W2GuKNtsq8TIYM8R8vE3/oNyNHTYYPH85HH31Ueu3s2bPJzMws3QLlj0Z/6Dez0NqMRSclXpKdnW11CKZhG20NGsDHH8P770NEhPpz/9lnVcXmypWQmXnClpuSUulx7KK5Gozot8q8TMaNs75sx58+kzWtNRntfEYGzJo1i3nz5pW2//e//xEXF1e6uU4xtjP+1G9Go7UZi05KNIGBEHDbbcpYrVs3deyvv9TaOXFxJ2yJl1xS6XHefttaHX7E+efDr78qg12Al19WDrDHT3Sxr7XUZNQktxJX4iCCaNqk6QnH33//fXMC12j8FJ2UaAKLLl3g77/h7rs9f23jxmWVnhqgci+TQYP828vECjwZNXnkkUeIiYkBIDw8nDp16nA5l3PW/rOIiYmhXr16AMTExPCIc+VsjaaWoAtdvaSwsJDQ0FDD7+sP2F7bZ5/BrbeqwghQIyjvvAPx8WXa8vKgZ084cgSeeUbN4rE5ZvTb/v3Kq85pCdO1q3q806qVoW9zUuzwmXTHDTY1NZWBAweSlZVF9/bdeSb9GYqKihjKUI5whIiICJYtW0aPHj2slGIYdui3mqK1eY4udDURZzV9IGJ7bUOGwJ9/qnV0ANatU5alv/9OfqNGak2dr75SCUkAjZKY0W/+4mVih8+kO6MmnTp14plnngGg75a+1CuqRySRDGMYoHQOHjw4YHxN7NBvNUVrMxadlHhJWlqa1SGYRkBoO/10tbCfk7w8uP56Cu64Q83UeekldXz8eGjY0JoYDcasfvMHLxO7fCbdqTWZPXs2LWnJ1Vxd+rpruIaWtAQCa+Vhu/RbTdDajEUnJZrAZ+xYNRICpavNNf3qK+jdGw4cCKhRErMJDoYZM+CFF1Q7N1fVmHz+ubVx+StVjZqs7r+a1MWpjGAEIYSwP3I/++rtI4QQ7uVeQNWbgHaD1dQudFKiCXwaNlQjIQB16qgZOQA7dqj/3357wIyS+AJ/9zLxNyobNcn7LY9PQz+lL30BGDB3AK2ntgbgbM5m3ax1rF27lnPPPRcIrFETjaY6dFLiJfHx8VaHYBoBpW30aDUikpsLl15KUZcuZec+/litpxMg+KrfrPAysfNnsuKoCY61zkKahBDeNpz2N7Qn6rIoAPL/m0+7Nu1YsmQJM2bMoG7duoB9R03s3G8nQ2szFp2UeEl0dLTVIZhGQGlzHS2ZMYOQ3bvLzu3dC/36qUrOAMCX/eZrLxO7fyadoyYtx7YsPVa0v4iViSs5+slR2v23HSJEcGTdEXa/t5ugoCDGjBlDcnKyrUdN7N5v1aG1GYtOSrxk1apVVodgGgGnzTlacuBAWS3J88+r5xGHD8N//qNGTWyOr/vNl14mgfCZLDxYSNZHauHI+t3rA6rWZMvYLaQ/mU6L+1oAsP2x7RQeVMMpCQkJth41CYR+qwqtzVh0UqKpPbiOloDanzhRVWmGham1coYNgylTlFW9xm3i45WHyTnnqPbSpWp/505r4/J3Gp3XqFytyd7P9pIzL6fSawNl1ESjqQ6dlGhqF6NHw5NPknnPPWUzbgYPhkWLoFEj1X70URg1CoqLLQvTjviLl4m/E9oolLZPtwUg45UMwmLD6LGiB0Fd1D/Hx7Yo07X4x+IJbXSicZXdR000murQSYmXREZGWh2CaQSktoYN4fHHyZ8wofyMm/791Z/6LR3P+t94A667Do4etSZOL7Cy38z2MgmUz2TsXbFEdI1AFkm2TNhCaJNQYj6JIaRxSOk1+/63j+IjlSfGdhs1CZR+qwytzVi0zbxG48quXaq2xPnnfd++8N13EBVlbVw2Q0p48UV46CHVDguDjz6CG26wNi5/Yv9P+0m+KBmAxEWJICF5UHK5axqe3ZDEHxIJaRhS2S0AKCkp4bXXXuPhhx/mqCOJbtu2LTNnzmTgwIHmCdBoaoi2mTcR7eZnT6rU1rKlmk7i/Mf8jz/g7LNh+3afxeYt/tBvZnmZ+IM2o2hyYZPSKcBpY9PYMGqDOv6fJjS5uAkAeb/n8e8F/1K4v7DK+9hh1CSQ+q0iWpux6KTESypbhjxQqLXaIiOVAceQIaq9caMqjrCJl4k/9ZvRXib+pM0I2r/UHhEiyF+fT9HmIkSoIGF6At2+6UbUlSphObTiEGsGrqFgb0G19/LnWpNA6zdXtDZj0UmJRlMZdeqoP/MnTFDtrKyA8jLxJb72MrETER0jiBsdV9qOGx1HRIcIguoE0XVuV5re0BSAI8lHWDNgDcczq/+h2WHURKOpDp2UaDRVERQE//0vTJ8ecF4mvsaXXiZ2I/6xeEKiQhCRgvjHyhw0g0KD6PJpF2KGxwCQn5LP6n6rObbj2Env6c+jJhpNdehCV43GHebOhZtvVsURAM89Bw8/rJIVjdvs3w9XXqkmOgF07aoe77RqZW1cVpPxRgYIiBsRd8I5WSLZPGozmW9mAlAnvg7df+lO3fZ13bp3Wloat99+O7/++mvpsZEjRzJ16lTq169vjACNxgN0oauJZGdnWx2CaWhtLtjIy8Sf+83pZXLNNartqZeJP2vzhti7Ywm7OqzScyJI0OH1Mmv64+nHWd1vNUdSj7h17+pGTZYYNVf7JARqv4HWZjQ6KfGS9PR0q0MwDa2tAjbxMvH3fgsPV49vRo1SbU+8TPxdW00JCgliR8aOKs8LIWj/UntaT1IrCRdkFrCm3xoOJ7tXI1JVrcnAgQMZNWqU6bUmgdpvoLUZjU5KNBpP6NpVFUeceqpqf/MNXHAB5FRuDa6pnOBgeOUVmDpVtXNzVY3J559bG5c/I4Sg3TPtaPuMcoMt3FfImoFryFuZ5/Y9Khs1ef311306aqLRVIflSYkQYqQQYpsQ4pgQYpUQ4tyTXH+9EGKNECJfCJEuhHjQV7FqNEBAeJn4A0Ioc7VPPnHPyyQ1FbZvr+PbIP2Q+EnxtH+pPaBWGP73/H/J/cP9qZtWj5poNNUipbRsA24ACoG7gM7Aq8BhoHUV118CFAEjgXbApUAmMOpk79WjRw9pBgcPHjTlvv6A1nYSjh2TcsgQKZWBqZQxMVL+84/39/USO/bbTz9J2aBB2Y9y7Fgpi4vLzqekqB9v8+bFMiXFujjNxNN+2/XGLplEkkwiSS6tt1TuT9rv8XsWFxfLGTNmyLp160pAArJt27YyKSnJ43tVhx0/k+6itXkOsFJWlRdUdcIXG/AX8G6FY5uBKVVcPxv4X4Vjo4GdOGYSVbWZlZQUFBSYcl9/QGtzg+JiKSdMKPs2rV9fykWLjLl3DbFrv61eLWVsbNmP8vrrVd7nTEhcc79ATExq0m+ZH2TKpCBHYhK+VOYszKnRe2/evFmee+65pYkJIO+77z556NChGt2vInb9TLqD1uY51SUllj2+EUKEAT2ARRVOLQL6VvGyOkDFSfpHgZZA/ImXm09ycvLJL7IpWpsb+KGXiV37rXt3Va7TqZNqf/GFKoAdMEB518XEQFRUIVlZ6slZaqqV0RpPTfotdngsnT/tDMFQcqyEtVesJftbz2dMmF1rYtfPpDtobcZS9SpP5hMNBAN7KhzfA1xQxWt+BGYIIS4CfgYSgPGOc7HAdteLhRB3A3cDxMXFsWrVqtJznR0uTikpKaXHYmNjadGiBcnJyRQWqrUmIiIi6Ny5M+np6eWmRyUmJpKfn1/u9fHx8URHR5d7n8jISBISEkhLSytn2dujRw+ys7PLVTcnJCQQERFR7oMQHR1NfHw8KSkp5OfnAxAaGkpiYiKZmZns3r3bcE3O9Q5SUlICTpOznwBjNV11FfEtWlAydChBhYUwbBi7V64kdvp0Mnfv9okmZz8572vHfsrOTuP114MZNy6Bf/+tz4oV6nzjxoW89tpGdu/O4tlnLyArC845p5C3395ImzbH/VpTVf3kxNlPO3fuxBW3NZ0VTdcvu7J+8HpkgWTdteuo91w9ej3UyyNN69at4+yzz2b27Nk888wzrFq1qrTWZPDgwYwePZo+ffp4pMn52XO+XyD0U8XfJyDgNDn7yfX9zdBUKVUNoZi9AS1Qw4TnVjj+f0BqFa8RwFTU6EgRsN9xvQR6V/d+Zj2+WblypSn39Qe0thqwZImUjRqVPWsYOVLKoiJz3qsKAqHfVq+Wsk6dsh9js2ZSJicrba6PcwLpUY63/Zb9Q7ZcGr5U1ZkEJcndH+6u8b2MrjUJhM9kVWhtnoM/Pr4BsoFiIKbC8WacOHoCgEPPRKA+6nFNDPC34/R2c8KsnujoaCve1idobTXAD7xM7N5vqalwySVqbZyICHVs7171KGfz5jg6dYKkJPU4J5Ae5Xjbb1GXRHHq/FMJigiCEkgdnkrGWxk1upfRM3Ts/pmsDq3NYKrKVnyxoQpd36lwbBNVFLpWcY+PgD9Odp1ZIyUaTaXs3CnlqaeW/anft6+U2dlWR+X3VBwF2bBByqlTy36MYWFSfvll5dcGyoiJtxz87aBc1mBZ6cycHS/v8Op+vpqho6k94KcjJQDTgOFCiDuFEJ2FEDNQj3XeAhBCTBFC/OK8WAgRLYQY4bi2u+P6wcADVgQPbjwfszFamxdY6GUSSP1WmZfJ9derdqBhVL9Fnh3Jab+cRkhjVTK4ZewW0qfU3JnTiFGTQPpMVkRrMxaPkhIhRGshxLNCiC+EEL8IIRZX2H45+V3KkFJ+jkooJgNrgHOA/0gpnb9BsUD7Ci8bBqwAfge6AgOklH9jEc7inkBEa/OSyEi12tyQIaq9caNa6GX1alPf1s79VtWjmaFDYf58qFOnhJISuOUW6NOnbFZOUlLZrB27YmS/NezVkO5J3QltGgrAtke3se2xbc7R5RrhzQwdO38mT4bWZixuJyVCiEtQj1YeAQahzMvaVtjaeRqAlPINKWUbKWUdKWUPKeUyl3PDpZRtXNrZUsqzpJT1pZT1pJQXSCn/8vQ9NRqfUacOfPopTJig2llZ0K+fWpVOUylVJSYXXgivvrq5tM4kNxcaNgyMhMQM6p9Wn+5LuxMWqxb6S38mnS0PbvEqMfF01CQ/P585c+awcOFCjvrZGlEa/8STkZIpqOLU3lLKSCll28o2k+L0W0JDQ60OwTS0NoPwsZdJIPRbVYlJs2bg+CMdgLw8+O476+I0EjP6rV7nenRf1p06rZU9/66XdrF51GZkSc0TE3B/1GT+/PncdNNNTJ48mfnz53v1nv5KIPy+VYUl2qoqNqm4oUzLJrh7vb9tutBV4xd88YWq1nRWbj73nJQlJVZH5bdULGZ17kdHl595/X//p3+M1XF0+1G5vP3y0uLXlNtSZEmRMT+wytxghw8fLjdt2iSvuuqq0mNXX321zMjIKN1KdIfVWjDCZh5l5T7G3ev9bTMrKcnIyDDlvv6A1mYSJnuZBFq/VWUzv3atlM2blx1/6CF7JyZm99uxXcfkX53+Kk1M1t+4XhYXFJ/8hW7gnKETFhZWLjmpbluyZIkh7201gfb75opZ2qpLSjx5fPMxcK3XQzMBhqtjXaChtZmEyV4mgdZvro9yoqIKS2tIunWDZcvKfowvvAD33w8lJdbGW1PM7rc6cXXovrQ79RLrAbB3zl423LCBkgLvf2DOWpNLL730hHMxMTF069bthOPvv/++1+/rDwTa75srVmjzJCn5EAgTQnwrhDhPCNHWMRun3GZSnBpNYNG1q1ro5dRTVfubb+CCCyAnx9Kw/BVnYvL22xvLFbV27KgSkzZtVPvVV+Gee6C42JIw/Z6wZmF0T+pOg54NAMj+Xzbrrl5H8VFjfmDPPfccMTHl/TCzsrLYv38/77zzDg0bNgRUovLII48Y8p6awMKTpCQV6A1cDvwEpAHbKtk0Go07WOhlYkc6dYI2bY6fcLxtW/Vj7NhRtd97D4YPh6Ii38ZnF0KbhHLaz6fRsK9KEPb/sJ+1l62l+Ij3iUmnTp1ISkoqTUwiHFOlMjMzGTlyJHl5ecTExJCUlEQnPWVKUwlCPd5x40IhnkA9C6wWKeWTXsZkCj179pQrV640/L75+fmlv3iBhtbmI44fV9+in32m2jEx8MMPcPrpNbqdX2kzmOq0ZWWpwab161X72mth9mwIC/NhgF7g634rOlzEuivWcTDpIAANz25I4g+JhDT0fp3WmTNncueddwLQqFEjDh48WHru5Zdf5oEHHvD6PfyF2vr75g1CiFVSyp6VnnM3KbE7OinxHK3Nh5SUwMSJ8OKLql2/Pnz9tTLn8BC/02YgJ9OWnQ0XXVTmT3fZZTB3LoSH+yhAL7Ci34qPFrP+mvXsX7gfgAa9GpC4MJHQJt5NBT3//PNZvHhxpecaNGhAZmYm9evX9+o9/IXa/PtWU6pLSqy2mbc92mLYnvidNgO9TPxOm4GcTFt0NCxerNxeAebNgyuuADuYblrRb8F1g+n2TTeirowC4NCKQ6wZuIaCvQU1vqeUslxCMmTIEC666KLS9qFDh7juuusoLCyseeB+RG3+fTMDT23mg4QQtwkhvhNCrHNs3wkhhgshdIKj0XjL/ffD55+rZw5FRTBsGEyZoma9atyiUSNYtEgZ54Iyz73kEjh0yNKw/JagOkF0nduVpjc0BeBI8hHWDFjD8cwT63fcQQjBli1b6NWrF5988glz5szhueee48MPPyQyMhKAH3/8kTvvvJPaMlKvcR9PbObrAr8A7wH/ASId23+AmcDPQggbDJJqNH7O4MHqW7VRI9V+9FEYNUpPKfGABg3UskPOp1/Llql9l9IGjQtBoUF0+bQLMcNVgWp+Sj5r+q/h2I5jNbpfu3bt+Pvvvxk6dGjpsVtvvZVdu3bRq1cvAD766CM9A0dzAp6MbkwG+gMvAU2llK2klK2AaOBFYAAwyfAI/ZzY2FirQzANrc1CvPAy8XttXuCJtogIZUF/2WWq/ddfcN55qu7EH7G630Sw4JSZp9BiRAsAjqYdZXW/1Rzd4r1/jlNb/fr1mT9/PgkJCQBMnTqVGTNmeH1/K7G638zECm2ezL5JQ7mwDani/GdATyllgoHxGYZZha4ajans2qVqS9auVe2+fdU3bVSUtXHZiIICtcrwl1+qdteu8PPPapKT5kSklGwZv4VdL+8CIKxFGKf9chr1OtUz7D22bt1K37592bNnD0II5syZww033GDY/TX+jVGFri2BJdWcX+q4plaRnJxsdQimobX5ATXwMrGNthpQE21hYTBnDtx8s2qvX6/qTXbuNDg4L/GXfhNC0P6l9rSepLwwCzILWNNvDYeTD5/klVVTUVu7du1YsGABDRo0QErJLbfcUuVsHX/HX/rNDKzQ5klSchDoUM35BMc1tYpAqSCvDK3NT4iMVAUSQxyDlBs3wllnlc17rYCttHlITbWFhMCsWXDXXaq9ebNKTLb5kd2jP/WbEIJ2z7Sj7TNq4ffCfYWsGbiGvJV5NbpfZdpOP/10/ve//xEaGkphYSFXXXUVa9as8SZsS/CnfjMaK7R5kpT8BIwUQgyqeEIIcREwAvjRqMA0Go0LderAp5/ChAmqnZUF55yjDNcyM8ttofv2nXCMzEz/LabwEUFB8PbbMGaMam/fDueeC5s2WRqWXxM/KZ72L7UHoGh/Ef+e/y+5f+Qadv/zzz+fjz76CFBThS+55BK2+VOmqPE5nha6HgJ+EEKsFELMcmwrgQWOc4+bEaQ/E6imOaC1+R2uXiagzDduvBHi4sptiZdccsIx4uLUN7LN8bbfhFA/vokTVTsjQ42YrFvnfWze4q+fyVbjWtHhDTVIXpxXzL8X/cuBJQc8ukd12oYMGcJ0x2c6KyuLQYMGsW/fvhrH62v8td+MwAptHjm6Ohbcm4Ja/8Zpx3cI+B54VEq5w/AIDUIXumoCilmzlDW9uzRurIYGHAui1XakhKeegieeUO2oKOVnUkNn/1rB7g93s/GOjVACQeFBdPumG00GNTHs/hMnTuSFF14AoFevXixevDhgXF815THM0VVKuUNKORTlTxIDxAKNpJQ3+3NCYibp6elWh2AaWpsfc+utcMcdJx7bsYNdf/2lhgBSUqCeY8bE+PEBkZAY1W9CwP/9H0ydqto5OaqW+M8/Dbl9jfD3z2Ts8Fg6f9oZgqHkWAlrr1hL9rfuPRJ0R9vzzz/PsGHDAFixYgWDBw+2Rb2Gv/ebN1ihrUYurFKxV0q5R9ZyS77sAH5Or7X5OdOmlU80Zs2CMWPYW1gILVrAV1/BkSNqlGT0aOviNBCj++2hh+DVV9V+bq4yWFu2zNC3cBs7fCabD2lO1y+7IkIFskCy/rr17P1870lf5442IQTvvfcegwapssWFCxfawvXVDv1WU6zQVmVSIoRo7XhcU659ss03YWs0Gho2VN+qAMHB6v/ffEPHkSPVo5qXXlLHAmSUxCxGjYJ33y1bcujii9WjHE3lNL2qKd2+60ZQeBCySLLhpg1kzcqq8vqSohJkkXuJRWhoKF9++aV2fa3FVDdSsh3YKoQIc2lvc2PTaDS+YvRoNRJSXAxt1fTN+snJcOaZcOBAQI2SmMmdd6q1D4ODlWnuZZfB999bHZX/EnVxFKfOP5WgiCAogdThqWS+nVnptbvf2U3hN+4/hglE11eN+1RZ6CqEeAKQwNNSyhKXdrVIKZ80MkCjMKvQtbCwkNBQ75b59le0Npvw7LMwebJKQM47Tz22cfLgg+AoHgwEzO63r75SdjBFRcrbZM4c5e7vC+z4mcz9PZfkS5IpPqTWZWr/cntaPdCq9HzhgUL+6vAXAGemnUloI/f12cX11Y795i5maauu0NWj2Td2xqykJDc3t3Tly0BDa7MJeXnQpo0aGXnqKYq+/poQpwlVfDwsWaLOBwC+6Lf58+Haa+H4cTULe9asMjdYM7HrZzJvRR7Jg5IpOlAEQNvn2hL/SDwAaePSSu3qW45rScJLnq1Csnr1avr378+hQ4cIDQ1l4cKFnHfeecYK8BK79ps7mKXNsNk3mhNJS0uzOgTT0NpsQsOGqm4E4OWXYevWsnPp6cqIY/Nma2IzGF/026WXwrx5ULculJTAsGHw3numv61tP5MNezWke1J3Qpuqv6i3PbqNbY9t48jGI2S8mlF6XcYrGeRvyvfo3pW5vq6uwsnYKuzab+5ghTa3kxIhRIIQ4uIKx84UQnwvhPhdCHG38eFpNBq3cNaWHDhASF5e+VqSnTtVYrJhg7Ux2ogLLoCFC6F+feVpctddZbN0NCdS/7T6dF/anbBYVYKY/kw6a/+zFlkkiegaQVA7VRS7ZcIWj++tXV9rF56MlEwFJjobQoholJPrIKAb8KYQ4ipDo9NoNO7hOloCan/GDHjcYbKclQX9+4MN1xaxin791GrCjRqp9pgxAVWeYzj1Otej+7Lu1GldB4BjW48B0P6l9tQZp47lfJ/D/p/2e3xvV9fXPXv22M71VeM+niQlPYGfXdo3Ag2BM4CmwF/A/caFZg/i4+OtDsE0tDabMXo0PPkkRyZOVPtCwJNPwpQp6nx2tnII+/tva+P0Al/325lnwuLFyvEVlD39E0+o0ROjCYTPZERCBN0Xd0eEitJj+z7fR7vr2hF1mfohbhm3hZKiEo/vff/99/OQYwr85s2bufTSSzl8uOYrFxtFIPRbVVihze1CVyFEPnCflPIDR3s+UF9K2d/RHgNMklI2NytYb9A285pazSuvwP2OvxkaNFDVnOeea21MNmL9ejj/fNizR7Ufegief17lfZryZLyZweaR5WuYmt3YjNaTWrOq+ypkkaTDmx2IuzfO43tLKRk+fHjp45yLL76Y7777LmBnvwQqRhW6HgEaOW4YDJwDuHofHkWNnNQqVq1aZXUIpqG12ZNKtY0ZoxbkEwIOHVIOYb/84vvgvMSqfuvaVTm9tmyp2i+8oHK8Es//4K+SQPhMFh4sZNtjqt4j9t5Y6iWqZQ72ztlL5puZxI1Wicj2x7ZTeNBzC3mn6+vFF6vyRn9wfQ2EfqsKK7R5kpSsB24RQkQBd6EW5HP1PYwH9EM+jcZfuftu+PBDNc81P19NM/nhB6ujsg0dO6rExOFRx6uvwj33KN86zYkERwTTPak79U9Xi+plvp7p8eybyggNDWXu3Lna9TVA8SQp+S+QCOwFXgdWA7+6nL8I+Me40DQajeEMGwaffaacwY4fh6uugq+/tjoq29C2rUpMOnZU7ffeU4s1FxVZGpbfENoolLZPq6wt45UMCrML6fZNt9Ix9P3zVZFrm6fbeGSkVhHt+hq4uJ2USCnnA+cB04EngYuci/E5Rk92AR8aH6J/E6imOaC12ZWTahs8WFmXhoVBYSFcfz3Mnu2b4LzEH/qtZUtYulQ90gH45BPlAltQ4N19/UGbEcTeFUtE14jSKcDhrcOJeiGq9HxQeBDNb/a+9LBp06b8+OOPNG+u7jV27Fg+//xzr+/rKYHSb5VhhTbt6KrR1FYWLVIjJUePqlqT996D22+3OirbkJ0NF10ETi+vyy6DuXMhPNzauPyB/T/tJ/miZAASFyWChORByaXnW9zXgo6vdTTkvezg+qopj2mOrkKIECHEtUKIu4QQMd7cy65oNz97orWhvlEXLIB69dQc1zvugNdfNzc4L/GnfouOVtOF+/RR7Xnz4PLL4ciRmt3Pn7R5S5MLm5ROAU4bm8aGUcq4L6RxCKDqS/bO3WvIe51++ul88803lrm+BlK/VcTfHV1fEEKscGkLlG/JF8DbwFohRHvjQ/RvcnNzrQ7BNLQ2e+KRtv794aefwDlMO2oUvPiiOYEZgL/1W6NGasCpXz/V/vlnuOQSNcHJU/xNm7e0f6k9IkSQvz6fos1FiFBB1/91LU1MNt6xkfw07wtfAc477zw+/vhjwPeur4HWb65Yoc2TkZKLKV/YejnQD1UAe5Pj2MMGxaXRaHzFWWepP/mbNFHtBx+Ep582xyEsAGnQQA04XXihav/6q9o/eNDSsCwnomNE6RRggLjRcTTu35hOszoBUHyomA3Xb6D4mDHTl2644Qbt+hoAeJKUtAJcHXEuB7ZJKR+WUn4GvAWcb2RwGo3GR5xxhlpNuFkz1X78cZg0SScmbhIRAd99px7fAPz1F5x3nqo7qc3EPxZPSFQIIlIQ/5hyB42+PJpWE1oBcHj14Rqth1MV/ur6qnEfTxxdjwBjpZTvONppwC9Synsc7duAN6SUdc0K1ht0oatG4wYbNyrr0gzH6q73369WHtbWpW5RUABDh8KXX6p2167qkU5Mray4U2S8kQEC4kaUjZqUFJawpt8a8v7MA6DLF11oNriZIe+nXV/9H6MKXXcCfRw37Aq0A5a6nG8G1LqUNDuA/xTS2uyJV9pOOUUZcbRpo9ozZsC99xprXeoF/t5vYWEwZw7cfLNqr1+v6k127jz5a/1dW02JvTuWsKvDyh0LCg2iy+ddTKkv8bXra6D2G1ijzZOk5DPgViHEPGAekAe42kGeDhg3DmcT0tPTrQ7BNLQ2e+K1tnbtVGLiMKbinXf8xiHMDv0WEgKzZsFdd6n25s0qMTlZ3aUdtNWEoJAgdmTsOOF4eOtw0+pLfOn6Gqj9BtZo8yQpmYIyRzsLkMAwKeVBACFEJHAFYL/FNDQazYm0aqUSky5dVPvjj+Gmm5TZmuakBAWppYbGjFHt7dvV+oebNlkalt9hZn2J0/W1Q4cOgHZ9tQueOLoel1LeIaWMklK2k1J+53L6EBALPGF0gBqNxiJiY1Xxa/fuqj13Llx3nbKn15wUIWD6dJg4UbUzMtSIybp1J16bmgrbt9fxaXz+Qtvn2tKwj/KhN9K/BMpcX2McRT1Wub5q3Mcr8zQnUsoSKWWulLLW/RnlXHshENHa7Imh2po2VdOFe/dW7e++gyuuUAv6WYDd+k0ImDIFnnxStffsgQEDylxgQSUkAwfCffd1ITXVkjBNp7p+M7O+BKBt27b88MMPNGjQACklt9xyC4sXLzbs/nb7THqCFdqqnH0jhOgHIKVc5to+Gc7r/Q2zZt8UFhYGbFW31mZPTNGWl6dWFf7tN9UeMEAlKA0aGPs+J8HO/fbf/4JjtiqRkbBwoTJfGzgQsrLU8ZgYSEqCTp0sC9MU3Om37O+zWXeFGkaqf3p9Tv/jdILDgw2LYfHixVx88cUUFhbSoEEDli5dyumnn+71fe38mTwZZmmr6eybJUCSECLMtV3N5jxfq0hOTj75RTZFa7Mnpmhr2FB9i57vsCJasgQGDfK5Q5id++3BB+HVV9V+bq76UZ59tkpIYmIgKqqQrCyVpATaiIk7/WZmfQmY5/pq58/kybBCW0g1525HFbQ6H8ncZn44Go3Gb6lXTy3wct11MH8+LF+uvlkXLYKoqJO/XsOoUVC3Ltx5p3oClp+vjHSTkmD9+o2MGtWtNDEJxBGTk9H2ubbk/pZL3p95ZL6eSaP+jQzzLwHl+pqVlcUDDzxQ6vr6+++/07RpU8PeQ+MdVY6USCk/lFLOko7nO479k26+C12j0fic8HD4+mu49lrV/ucf9Shnzx5Lw7ITZ59dttQQqHVyNm+GNm2Ok5SkRk0CdcTkZJhdXwLK9XWio/pYu776H4YUutZmoqOjrQ7BNLQ2e2K6trAw+OwzNUUY1HSS/v3LXGBNxO795ixqzc1V9STBwWqW9TXXwF9/taZTJwIyMfGk38z0L3EyZcoUhg0bBsCKFSsYPHgwhTWc7m73z2R1WKHNbZv50hcI0QHoAEQBJ3hPSyk/MiY0Y9E28xqNwRQXwz33wMyZqt2uHfzyS5kbrKYczoTEWUOSlARbtqhBp+PHlbfJJ5/AjTdWfm1te5Sz5cEt7HxRWeG2uK8FHV/raOj9CwsLueKKK1i4cCEAw4YN48MPP0ToJRVMxxCbeSFErBBiEZAKfA/MQpmpuW4feBeq/UhJSbE6BNPQ2uyJz7QFByu31/vuU+2tW5URx+bN1b/OCwKt3y69VJXp1K2rnPxvuUU9HQs0atJvZvqXgHGur4H2mXTFCm2ePL55BxgITAeudexX3M4zOD6/J98ivwZfoLXZE59qCwpSU0omTFDtnTtVYrJhgylvZ+d+q+rRzAUXwA8/QJ06JRQXww03QN++gTVKUpN+80V9iRGur3b+TJ4MK7R5kpScB8yQUo6XUn4jpVxa2WZWoBqNxk8RAl54AR5/XLWzslSNyZo1loblj1SVmAwYAC+9lEZoqFpi6MCBslk5dk9IvMEX9SXa9dW/8CQpOQykmRWIXQlU0xzQ2uyKJdqEULalU6aodna2+sb9+29D3yYQ+q2qxKRlS0n9+mXX5efDvn3WxWkk3vSb2f4l4J3rayB8JqvCCm1uF7oKIWYCkVLK68wNyRx0oatG4yNeeQXuv1/tN2ignk2cc461MfkhFYtZQe03aqRm50ipfnw//1zm8l9bKSksYU2/NeT9mQdAly+6GOpf4sQs11dNeQwpdAXGA22FEC8LIdoJXaIMQGZmptUhmIbWZk8s1zZmjFoiVwhlwjFokJqVYwCWazOQiiMmzuRk+XKYNav8j891rRw74m2/+aK+BGrm+hpIn8mKWKHNk1WCD6Jm3IwBNgNFQojiCluRSXH6Lbt377Y6BNPQ2uyJX2i7+2748ENVCJufr6aZ/PCD17f1C20G4pqYREUVltaQ3HKLyutAOflfeCGsX29pqF5hRL/5or4ElOvr9OnTAUpdX/dV8xwt0D6TrlihzZMpwQ8BLwN7UFOCP6pk+9iEGDUajR0ZNkyZrIWEKCOOq64KzPmuXuJMTN5+e2O5ota77lJPwgBycpSj/6ZN1sToL/iivgS066uVePL4ZjRq0b14KeVVUsrbKtvMCVOj0diSwYPhq6+UC2xhIVx/PcyebXVUfkenTspmviKjR8PUqWp/zx6VmBiwhpytMdu/xImRrq8a9/EkKWkCfCGl1L3iQufOna0OwTS0Nnvid9quuAK+/145hBUXw803w/vv1+hWfqfNQKrS9tBD8MQTan/XLjjvPGUHYyeM7Ddf1ZcIIXjvvfe4+OKLAVi4cCF33nknFSeH1MbPpJl4kpT8C7Q2KxCNRhPAXHQRLFigVhqWEu64A15/3eqobMPjj4PjaQLbt6sRk6wsS0OyFF/Vlxjl+qpxH0+SkknA3UKISqfx1Fa0xbA90dosoH9/+OknaKiG3hk1Cl56yaNb+K02A6hOmxDKAmbMGNXevFk5wWZn+yg4LzGj33xVX1KV62t+fj5z5szh5Zdf5ujRo6a8t9X4u838LUAG8KcQ4lchxCwhxPsVtpmeBiCEGCmE2CaEOCaEWCWEOPck1w8SQiwXQhwSQmQLIb4VQhi7UpNGozGHs86CxYuVXSkoe/qnn1ajJ5pqEQKmT1cTm0DNxrnwQuX+WlvxVX1JZa6vkyZN4qabbmLy5MnMnz/flPetjXiSlAwHEh2vORuVpAyvZHMbIcQNwAzgOeB04A9ggRCi0sdEQoi2wLfAr47rLwDqAt7PNdRoNL6hRw9YsgSaOcyvHn8cJk3SiYkbCAFvvqmmDINy8r/4YsjLszQsy/BVfQlAmzZtmDVrFvXq1UNKWW6NnNmzZ5OZmVm6uWtKqjkRT3xKgtzYgj18/3HAh1LKd6WUKVLK0cBuYEQV1/cAQoFHpJRpUso1wBSgvRAi2sP3NoTY2Fgr3tYnaG32xBbaTj0Vli2DuDjVnjIFxo49aWJiC201xF1tQUGqTnjwYNX++29lA3PkiInBeYmZ/ear+pKlS5cyaNAgjjh+0K6Jx//+9z/i4uJKt2XLlhn+/lZgxe+bJyMlhiKECEMlGYsqnFoE9K3iZSuBQuBOIUSwEKIBcCuwQkppydPVFi1aWPG2PkFrsye20XbKKSoxadNGtWfMgHvvhZKSKl9iG201wBNtISHw6adqYhPAb7/BlVeCv5Y2mN1vJ9SXjDe+vuSDDz6o9Hhl68O8X8PZZf6GFb9vXiUlQogQIcS1Qoi7hBAxHr48GghGmbG5sgeo9F5Syu3AhcCTwHEgFzgVuMzD9zaM5ORkq97adLQ2e2Irbe3aqcQkIUG133kHbrtNLZVbCbbS5iGeagsNhS++UDb0oJz8r7sOCgpMCM5LfNFv5epL3shk7xfG1pc88sgjpTUlDRs2ZOTIkQCl3iVhYWEAxMTEBMwMHSt+30LcvVAI8QIwUErZy9EWwM/AuYAAnhNC9JFSepqiVhyvFZUcc8YQA8xEucfOARoATwFfCCHOk1KWVLj+buBugLi4OFatWlV6zjn/2rW6ODY2lhYtWpCcnFz6QYuIiKBz586kp6eT7VLqnpiYSH5+frlr4+PjiY6OLvc+kZGRJCQkkJaWRm5ubunxHj16kJ2dTXp6eumxhIQEIiIiyn0QoqOjiY+PJyUlhfx89aw0NDSUxMREMjMzy9kAG6UpLS2t9D4tWrQIKE3OfiosLAw4Tc5+SklJobCw0F6afvmFoEGDCE5NhY8+Yv/u3ZTMmkV0bGy5ftq5cyeJiYn20HSSfnLi7KetW7eWM+dyV9P06U0ZMaI1S5YoJ/+LLz7Aiy/u5IwzrNfk7CfnZ9LsfiqZXAI3AXmw8c6NZERkUBJbYpimpKQk+vXrx759+/jxxx8ZNWoUb775JsXFxRQUFCCE4IorrqBZs2YUFhba5rNX1e+T63uZ8ftUKVJKtzYgGZjm0r4CKAGeB4YA+4B3PbhfGFAEDK5w/HVgaRWveRpYXeFYS1QSc05179ejRw9pBitXrjTlvv6A1mZPbKtt714pu3eXUlWWSHnRRVJu3SplRkbp9u+CBeXapdu+fVZH7zXe9NuhQ1L27Vv2o7vxRimLigwMzkt8+Znc990+mUSSTCJJrjh9hSw6auwP4r333pOO7xzZpk0b2axZs9K2czvjjDPkH3/8Yej7WoFZ/QaslFV8V3vy+KYVaiE+J5cD26SUD0spPwPeAs5392ZSygJgFepxjCsXombhVEYEULGCydm2pD4mIiLCirf1CVqbPbGttqZN1XThli1Ve9Ei9XgnLq50S7zkknLt0s25ep2N8abf6tdXoyQ9eqj2nDlq7ZxqynN8ii8/k2bXl8x2WSZh+/bt7N1b9pgoPDwcgH/++Ye+ffsyfPhwsmzscmfJvyVVZSsVN+AIcLdLOw1426V9G3DU3fs5XnMDUADcCXRGTQ8+jFpfB9TMml9crj8PNTrzf0AH4AxgIbADqFfde5k1UqLRaAxm504pQ0LK/uw/2da4sZS5uVZH7RdkZ0t56qllP5oRI6QsKbE6Kt9TXFAsV/VZVTpisufzPYbct6SkpNyIyJAhQ+SQIUPKHXv88cdlnTp1StsNGzaU06ZNkwUFBYbEEAhg0EjJTqAPgBCiK9AOWOpyvpkjoXAbKeXnwAPAZGANcA7wHyml84FjLNDe5frFqCeGVwKrgR9Rs3EullJaMiHO9dlooKG12RPba2vZEh59tPyxHj1gwwZ2/fUXZGRASoqyrAcYP77MJdbGGNFvUVHw88+Urjb85pvKn85q2wxffyZP8C+50xj/EiEEW7ZsoVevXnzyySfMmTOH559/nk8++YTevXuzZcsWnnzySTZs2MCVV14JQF5eHuPGjaN79+4sXrzY6xh8iSX/llSVrVTcgCdQj0rmAduAg0Ajl/OfAX+6ez9fb7qmxHO0NnsSENpyc9UIiOuIyBlnyNU//6zOP/NMwI2SGNlvGRlStm9f9qObNMmwW9cIqz6TZteXSFm9tgULFsgOHTqUG0kZPHiw3LFjh+FxmIG/15RMAT4EznL8cIdJKQ8CCCEiUYWvv3iZI2k0Go0a+Rg/Xu07fSD++YdT7rkH0tLK1swJkFESo2nRQk0Rbu3wxn72WbXVNnzhX1IdF198MWvXruX555+nnmNkb+7cuXTq1InnnnuO48eP+zQeO+CJo+txKeUdUsooKWU7KeV3LqcPoR61PGF0gBqNppYyejQ0bgyFhZCYCEDdLVvU+jkHDqhzo0dbHKT/Eh+v6oad/leTJ8O0adbGZAVm+5ecjDp16jBx4kQ2btzIjTfeCEB+fj6TJk2iW7duet2cChgyY0VKWSKlzJVSFp786sAi0fGPZSCitdmTgNHmOlqycyfcfLPad/ox3H57QI2SmNFv7durERPnMkPjx6s6E19j5WfSrPoSJ+5qi4uLY/bs2SxZsoRu3boBkJaWxmWXXcbll1/Oli2+HcVxByv6zaOkRCgudKzs+5gQ4vEK22NmBeqvOA1jAhGtzZ4ElDbnaMmBA3DKKRT17Fl27rPPYPPmql9rM8zqt06d4KefyhZmHjkSqnBMNw2rP5Nmro/jqbb+/fuzevVqXnnlFSIjIwGYN28eXbp0YfLkyaVr6/gDVvSb20mJEKIDsA41Bfc1lNX7E5VstQpXx7xAQ2uzJwGlzXW0ZNo02LSp7FxGBvTrBxs2WBObwZjZb4mJyvbFObB0xx3Ky8RX+MNn0qz6kppoCwkJYfTo0WzatInbb78dgIKCAp599lk6d+7Ml19+6ZxAYilW9JsnIyWvoqbnTgR6Am0r2doZHaBGo6nluIyWhOTlqf2JE9W5rCzo3x/WrLE0RDvQowcsWKBmUksJt9wCX39tdVS+xer6koo0a9aMmTNn8ueff9LTMQq4c+dOBg8ezIUXXsiGAEm4PcGTpOQcYLqU8kUp5T9SyvTKNrMC1Wg0tRTX0RJQ+88/D1OmqHZ2NgwcCH//bU18NqJvX5g3D8LDobgYhgxRTrC1BbPrS2rKmWeeyV9//cW7775LVFQUAL/88gunnXYa48ePJy8vz+IIfYcnSUkByp9E40J8fLzVIZiG1mZPAlLb6NHw5JMcmTixbMbNww/DjBlq/+BBuOAC+O03y0L0Fl/124AB8O23EBamJjZdc40yXDMTf/pMGl1fYpS2oKAg7rzzTjZt2sR9991HUFAQRUVFTJs2jY4dO/LRRx9R4uN1A6zoN+HucyshxBygUEo5zNyQzKFnz55y5cqVVoeh0WiM5p134N571TOJiAj47js43+1luGot33+vEpKiIvVjW7gQzj3X6qh8x5YHt7DzxZ0AtBjZgo6vd7Q4ovL8+++/jBo1it9cEu2+ffvy2muvcfrpp1sYmfcIIVZJKXtWds6TkZJxwFlCiPFCiDBjQrM/rstABxpamz2pddruvhs+/BCCgiA/Hy691JbPJHzdb5dfDrNnl/+xmfUEzB8/k0bVl5il7bTTTmPZsmV88sknxMbGAvDHH3/Qo0cPRowYQU5Ojinv64oV/eZJUvI70BB4ATgihEgXQmytsPnfRGuNRhP4DBumpgiHhMDx43DVVbWvirMGDB4Ms2aBEHDoEAwaBKtXWx2Vb/DX+hJXhBAMHTqUjRs38uCDDxISEoKUkrfeeouOHTvy9ttvU1xszNRmf8GTpGQHsAFYBvwGbAXSK2w7jA5Qo9Fo3GLwYPjqq7JiieuvV0MBmmq5+WZ4+221f/AgXHghrF9vaUg+w0z/EiNp0KABL7zwAmvXruXCCy8EYP/+/dx777307t2b5cuXWxyhcXhiMz9ASjnwZJuZwfojTvObQERrsye1WtsVV6hiibp11fSSm2+G99/3TXBeYmW/3XUXvPKK2s/JUSU5rpYw3uLPn0lv/Ut8qa1Tp078+OOPfP3116VFqP/88w99+/Zl+PDhZGVlGfp+VvSb24WudkcXumo0tYilS1WRhNMd87XX4L77rI3JBrzwQpkFTMuWsGwZtG1rbUy+oKSwhDX91pD3p5p62+XzLjS7vpnFUVVPfn4+U6dOZerUqaUL+zVs2JAnnniCUaNGEepcyNIPMarQVVMJ/uBUaBZamz3R2lCGaj/9VGZhOmpU2crCfoo/9NtDD8ETT6j9XbvgvPPUskPe4g/aqsOb+hKrtEVERPDkk0+yYcMGrrzySgDy8vIYN24c3bt3Z/HixV6/h787uiKEOFsIMU8IsU8IUSSEKK6wFZkVqL+Sm5trdQimobXZE63NwVlnqWVynYu+TJgATz+tpg77If7Sb48/XjZasn27epTj7VMBf9FWHTWtL7FaW7t27fjmm2/44Ycf6NChAwAbNmzg/PPP5/rrr2enF1mlFdo8WfumH5AEnAn85XhtErACEKh1cT42IUaNRqOpGT16wJIlZcvkPv44TJrkt4mJPyCEMssdM0a1N29WvnTOxZkDGbPWx/EFl1xyCWvXruX555+nXr16AMydO5dOnTrx7LPPcuzYMYsjdA9PRkomAbuBLsBwx7HnpJR9gItRa9+8Z2h0Go1G4y2nnqqKI+LiVHvKFBg7Vicm1SAETJ+uLGBAzca58EK1WHOg42/r43hCnTp1mDhxIqmpqQwZMgRQtSeTJ0+mW7duzJ8/3+IIT44njq4HgGlSyqeFEE2AbOAiKeXPjvOvA52llOeZFq0X6EJXjaaWs3Wrehaxfbtq33MPvPGGcg/TVEpJCQwfDh87xsB79y5fqhOoHNtxjJXdV1J0oIjgBsH0+KcHEQkRVoflMUuWLGH06NGsW7eu9Nill17K9OnTSUhIsCwuowpd6wAZjv3jjv83cDm/BujhcXQ2JzuAxzS1NnuitVVBu3ZqxMT5j/Hbb8NttymfdT/AH/stKEjNqB48WLX//rv8pCZ38Udt1eFJfYk/axswYACrV69mxowZNHRkkvPnz6dr165MnjyZIyfpSCu0eZKU7AZaAkgpjwAHgW4u51sC/vHb7UPS0wN3YWStzZ5obdXQqpVKTLp0Ue2PPoKhQ5XZmsX4a7+FhMCnnyoLGFBrHl55JRw96v49/FVbdbhTX1JSVML2Ldt9HJlnhISEMGbMGDZt2sRtt90GQEFBAc8++yydO3dm7ty5VHxikp+fz5w5c3j77bc56klHG4AnSckK4GyX9iJgrBBimBBiODAKVQCr0Wg0/ktsrCp+7d5dtb/4Aq67TtnTayolNFT9mAYNUu1fflE/soICa+Mym5PVl+x+ZzeF31if0LpD8+bNef/991m+fDk9eqiHGjt37uT666/nggsuYMOGDaXXzp8/n5tuuonJkyf7vA7Fk6RkJpAthKjraD8KHAU+BN5HPdJ5yNDoNBqNxgyaNlXThXv3Vu3vvlNDAfn+tfaJP1GnjlpOaMAA1f7hBxgyxC8GmUyjOv+SwgOFbHt8GwVvFlB40D4/hD59+vDXX3/xzjvvEBUVBcDixYtJTEzk7rvvJjU1ldkuyzPMnj2bzMzM0s1sw1WvHF2FEPWA84Fi4Dcppd9ORjer0DU3N9evLZS9QWuzJ1qbB+TlqSIJ5/LwAwaoBKVBg2pfZgZ26bfDh9WIyR9/qPaNN6pC2ODgql9jF21Vkf19NuuuUMWi9U+vz+l/nM62R7ex6+VdALQc15KEl6wrHK0p+/fv5/HHH+eNN95wO9lYsmQJ/fv39+p9vS50FULUdTymOdP1uJTyiJTyOynlfH9OSMwkIsJ+FdnuorXZE63NAxo2hIUL1awcUI91Bg0CC0yj7NJv9eurUZKejq+UOXPU2jklJVW/xi7aqqJifcnGOzaS8WpG6fmMVzLI32S/UbYmTZrw2muvcemll55wrkGDBiQmJp5w/H2T15Jy9/HNcZQHyekmxmJLkpOTrQ7BNLQ2e6K1eUi9ejBvnhoxAVi+XCUpOTnGv1c12KnfIiPhxx/B+Z31wQfKyb+qP7btpK0qXOtL9s7eiyySRHSNIKhdELJIsmWCfYzWKvLf//6XmJgYAIQQABw6dIjk5GSuuuqq0pk7MTExPPLII6bG4lZSIqUsAXYAAT47XaPR1ErCw1XBxLXXqvaqVTBwIOzZY21cfkyTJsqzpJOaOcubbyon/4qJSWoqbN9ex/cBGoyzviSoftnXZqsJragzTmnL+T6H/T/ttyo8r+jUqRNJSUnExMQgpSQ6OpqQEFVH89tvv5GXl0dMTAxJSUl0cna4SXhS6DoLuEUIYf9Pl0aj0VQkLAw++wxuukm1165VC/tlZFT/ulpMs2ZqJk779qo9bRo89ljZ+dRUldvdc88ppKZaE6ORhLUII7RJ2eq7Ga9kEHx6MFGXqYLRLeO2UFJUzXMsP6ZTp04888wzgPInad68OXXr1i31KnnmmWdMT0jAs6TkD5QPyRohxGghxMVCiH4VN5Pi9Fuio6OtDsE0tDZ7orV5QUiI8i654w7V3rgR+vUrc4E1Ebv2W4sWKjFp3Vq1n31Wbc6EJCsLcnJCGTgQ2ycmu9/dzfEdx0u/OQ+vPox4S9D+pfaIEMGRdUfY/d5ua4P0AtdZNxkZGeU8SlzPmYknNvMV07+KLxSAlFJWU4NtHdpmXqPRuE1JiVqR7vXXVbtVK/XN61iFVXMiW7ao/C0zU7UbNIBDh8BRqkBWltpPSip75GMnCg8W8lfCXxTlFBH3QByH/jxE3p95AHT5ogt5y/PY9fIuQqND6b25N6GNQk9yR/9CSkmQy5ILzrVzPvvss9JjJSUlpTUn3mCUzfztwG0u2+0VNuexWkVKSorVIZiG1mZPtDYDCAqCV19VRRIAO3eqb1wXgymjsXu/tW+v8rYmTVT70CE1uSkpCd57bwsxMSoxCYQRExEklH9JE1V3senuTRQdsrehuRCCLVu20KtXLz755BPmzJnD448/zieffELv3r3ZsmWLIQnJyQhx90Ip5YcmxmFb8gPYbElrsydam0EIAS+8ABER8NRT6hu1f39V3el0gzWQQOk31/UN8/LUZKbExIMkJZU9zhk40H4jJqGNQmn7dFs2j9xMxisZtLinBae8dwrrr1lP0cEismZmAdDm6Ta2GyVx0q5dO/7+++/Sdn5+PkOHDmXo0KE+i8HtkRIhxPsVfUoqnO8thDB3ArNGo9H4EiHgySdhyhTVzs5W36gu/3BrFM4akuxsiIpSfiagynMWLmxMp04qEbHziEnsXbFEdI0onQLc9OqmhF7lSEAkhMaEEntnrLVB2hxPHt8MB9pXc74tcKtX0diQ0FB7ZsTuoLXZE63NBB5+GGbMUPsHD8IFF5S5wBqEnfvNtag1Jkb9aBYtUhYwUsL//V9b5szB9olJUEgQCS8r51bnFOA6A8ompBbuK+TIvx4uoezHWPGZ9CQpORn1APssAGAQlTneBQpamz3R2kxizBh4+201enLokHJ+/eUXw24faP121lnKky48HIqLBTfdBC+9VLXBml1ocmGT0inAaWPTKHnXMQdEAMWwYegGio8UWxeggVjxmaw2KRFCtK4w1bdTZdOAhRBXASOANLMD9jcynaXmAYjWZk+0NhO5+26YNUsVTuTnKxfYH34w5NaWa/OCqkZABgxQP54GDdQX94QJyp7e7jNxnFOA89fnk78+HxEqaDm2JQBHNx4lbXxgfBVa8Zk82UjJbcASIAk1BXiSY7/i9jXKgn6qWYH6K7t323dO+snQ2uyJ1mYyt9yiTNZCQuD4cbjqKuUG6yV+oc0LqkpMBg6Ed95JpWlTdV1+vho9WbjQngkJQETHCOJGx5W240bH0f6F9kT2U4sO7n57N9nfZlsVnmFY8Zk8WVLyDSoxuQM1OPUulU8Fvg5oK6X82LRINRqNxl8YPBi++kq5wBYWwvXXg4/MpfyZqhKT0NDyNlfHjqmnYQcOWBSoAcQ/Fk9IVAgiUhD/WDwiWND5484ERyqrrtQ7Ujm++7jFUdqPaqcESyn/Bf4FEELEA19JKdf5IjCNRqPxa664Ar7/Xo2UHD0KN9+svm1vr3V2TeVwJiau038LC08hJweaN4eWLdXSQsuWwTnnqBGTVq2sjtpzQhuH0vaptuzYuaN0CnB463BOefsUNgzZQFFOEanDU0lckIgIMt/fI1Bw29HV7pjl6Jqfn2/7ZbmrQmuzJ1qbj1m6VNWWHHHMunjtNbjvPo9v45favMB1Rg6U1ZC0aaOegH35pTreogUsWFC24rCdKCkq4Wj+Ueo1rFfueMqtKez5SC3m2P7l9rR6wIZZF+Z9Jo1ydNVoNBpNRZyGapGqnoBRo9Q0k1qO66Oc5s1laVFreDh8/jncf7+6LjMTzj1XXWs3gkKCECEnjoJ0eLUD4W3DAdg6cSuHkw/7OjTbopMSL7G7NXR1aG32RGuzgLPOgsWLyzzWJ0yAp5/2aP6r32rzAmdi8vrr68sVtQYFwcsvw4svqnZenpph7bLMim2orN9CGobQ+ZPOEASyQJIyNIXio/abJmzFZ1InJRqNRmMEZ5wBS5ZAs2aq/fjjMGmS/Y05vKRTJ2jT5sSCTyFg/HhVHxwaquqFb7wxMLxMACL7RhL/WDwAR9YdYevDWy2OyB7opESj0WiM4tRTVQVnnGO66JQpMHZsYHzLmsSNN6pi14YNVXvCBPUjK6m4Lr0NiZ8cT8M+SljGKxnkLMixOCL/RyclXhIbG7jrHGht9kRrs5hTTlGJSZs2qj1jBowYcdJvWVtoqyEn03beefDrr6roFdSPbMgQNZnJ36lOW1BIEJ0/7Uxwfcc04dtSKdhb4KvQvMaKz6SefaPRaDRmsHOn+rZNc7h7DhsGM2cq0zVNpezYAZdcAhs2qHa/fvDNN9C4saVheU3WR1mk3qoW+Ym6LIpu33VDiNo7TbhGs2+EEI/XYHvMPBn+SXJystUhmIbWZk+0Nj+hVSs1YtKli2p/9BEMHaqKJyrBVto8xF1trVurxfzOPVe1nV4mO3eaGJyXuKOt+S3NaXqDsrTNmZdD5lv2WFLAis9kdSn7EzW4nwSerlko9qSwin9gAgGtzZ5obX5EbKwqfr3oIlizBr74Qj2T+OILqFOn3KW20+YBnmhr3FitMOz0MtmwAfr08V8vE3e0CSHo+GZH8v7I4/jO42wZt4VGAxpRr3O9k77WSqz4TFZXU9K2Bls7M4PVaDQa29G0qZou3Lu3an/3nUpStmxRJh2OLXTfvnLt0i3b/muoeEogeZk4CW0cSuePO4OAkmMlpNyUQsnxAKjmNZgqR0qklOm+DMSuBJIDY0W0NnuitfkhjRsrg7XEREhPV88lEhLKXVLlIMAzz6ipxTamJv3m9DJp1UrNyHF6mXz0kSqC9Rc80daofyNaP9yaHVN2cHjNYbZN3kb7/7Y3MTrvsOL3TRe6ajQaja/YvVsVThQVuXd948awfXvZfNlaypw5cOutZeU4L74I48YprxO7UVJQwuqzV3No5SEATvv5NBqfb/NKXg8xxGZeF7pWTnp64A4oaW32RGvzY2JjYfLk8sdOPRXWrmXXX39BRgakpEA9R63B+PEBkZB422+VeZmMG+cfXiaeagsKU9OEgyLU12/KrSkU5vhnPZEVv2+e+JQ8Uc32fy77tYrsAH7eq7XZE63Nzxk7tvwc17Vr4aabyDl4UBl1fPWVWtyvcWMYPdqyMI3EiH6r6GUyfbpKVqz2MqmJtoiOESRMV4/vCjIK2HjPRvzxqYUVv2+eJCWVFbZ2AC4GFgF/Ap2qfLVGo9Fo1J/748er/bAw9f+1aznl7rth48ayxfwCZJTESBITYfnyslnWX3yh6kwOHLA2rpoQe2cs0VdFA5D9VTZZH2RZHJF/4HZSIqVMr2TbIqVcBPwHKAZuMy1SjUajCRRGj1YjIQUF0KMHAOHp6Wo44MCBgBolMZrKvEzOPde/vUwqQwhBx3c7EharEtPNYzaTvznf4qisxxCbeanGnb4EhhlxPzuR6I8T5w1Ca7MnWpsNcB0t2bpVub2CmvsKqmAigEZJjO43p5fJddep9vr1aqHmtWsNfRu38EZbWHQYnWapBwwlR0pIGZpCSaEfFMo4sOL3zci1b8KAKAPvZwvy8wM3s9Xa7InWZhOcoyUHDkD79hS3alV2zq5Tn6vAjH6r6GWSkaHcX33tZeKttiYXNqHluJYAHFpxiO1PbjcgKmOw4vfNkKRECNETuB9IMeJ+diLNua5FAKK12ROtzSa4jpZMn450LYx4+GH44w9r4jIBs/rN6WXy4ouqnZcHF18Mn31myttVihHa2j3XjnqJasbVjud2cHDZQa/vaQRW/L55MiV4axXbQeAvoCnwqFmBajQaTcDhMloScvgwNGigFuwrLIRrry17nKOpEiFUbjd7NoSGqjKdG2+EadOsjsx9guoE0WV2F4LCg0BCyi0pFB70z2nCZuPJSMkOIL3Cth34GZgKnCKlXGh0gBqNRhOwuI6WAEycCK+9pvazsmDwYPUtqzkpFb1Mxo9Xs6/9wcvEHep1rUf7F5W76/Edx9l832aLI7KGKm3mhRCtgX1SyqMAUsoBvgrKTsTHx1sdgmlobfZEa7MZo0dDcTFH8vOpN3q0Gi1ZsQJmzlSPcB54AN54w+oovcJX/eb0MrnkEjXINH26+v+sWaoGxQyM1NZiZAtyfshh/w/72Tt7L1H/iaL50OaG3d9TrPh9q9JmXghRDNwipZztaC8GnpVS/uLD+AxD28xrNBrbcOwY9OunkhNQCcrtt1sbk43YsUMlJhs2qHa/fvDNN+U96/yVgj0FrDh1BYX7CgluGEzPNT2p27au1WEZSk1t5guBUJf2AMC6lM1PWbVqldUhmIbWZk+0NntSTlt4uHJ2bdpUtUeMKEtQbIiv+82XXiZGawtrHkanD9Q04eK8YlJuSaGkyJpnUFb8vlWXlGwDrhBCRLocM9wHVwgxUgixTQhxTAixSghxbjXXPiGEkFVszYyOTaPRaCyjVSuYOxeCg1VdyTXXwN69VkdlG/zJy8RToi6NosV9yk8/7/c8dkzZYXFEvqO6pORV4Gpgv+NRjgQ+EUIUV7O5ufSlQghxAzADeA44HfgDWOCoZ6mMF4HYCttSYImUUv+2ajSawKJ//zLb+V274IYb3F9hWOM3XiY1of1/2xPRWfnVbH9yO7l/5lockW+oMimRUr4BnAc8D8xyHP4N+Kia7WMP338c8KGU8l0pZYqUcjSwGxhRRUyHpZRZzg31eOlc4F0P39cwIiMjT36RTdHa7InWZk+q1DZmDAwdqvaXLIGHHvJZTEZhZb85vUz++1/VNtrLxCxtwXWD6Ty7MyJMQDGkDE2h6JBvE1Ir+q3KQtcTLhSiBLjZWfjq9RsLEQbkAzdKKee6HH8d6Cal7O/GPZ4ARgMtpJTHq7tWF7pqNBrbkp8PZ58Na9ao9qefwk03WRqSHZk9G4YPVzYwoAahxo2zNKSTsnPaTraM3wJAzPCY0noTO1NdoWuVU4IroS2wz5iQAIgGgoE9FY7vAS442YuFEEHA7cBHVSUkQoi7gbsB4uLiyhXtdO7cGYCUlDIT2tjYWFq0aEFycjKFjk9tREQEnTt3Jj09vdwyzomJieTn55OUlEQrhz10fHw80dHR5d4nMjKShIQE0tLSyM0tG37r0aMH2dnZpKenlx5LSEggIiKC5OTksh9SdDTx8fGkpKSUWv6GhoaSmJhIZmYmu3fvNlyT08Vv586dnHPOOQGlydlPBw8eLBd7IGhy9tPOnTtp1apVQGlycvDgQc4///yA0uTsp19++YVGjRpVqSnsqafoeuutBB04QMntt5MKHD3lFL/W5Own52fS6n666abOCLGHu+6K5siRYMaPh/T0Yp544jBbt3qmyfV4o0aNTNMkz5UE9w6m+O9isj7M4lCXQwSdF2RKPzlx9tNvv/1W+v1mRj9VipTSrQ2VQERUONYIGA88C5zq7r0cr22BqlM5t8Lx/wNS3Xj9ZY7Xd3Xn/Xr06CHNYOXKlabc1x/Q2uyJ1mZP3NK2aJGUQUFSgpRt20qZnW1+YAbgb/32779Stmihfowg5fXXS3n0aM3u5QttxzKOyV+b/CqTSJK/NvpVHt1Rw2A9xCxtwEpZxXe1J46ubwN/OxtCiFBUjcl/gUeAv4UQ3T24XzZQDMRUON6ME0dPKuMu4A8p5XoP3lOj0Wjsy4UXwnPPqf1t29QjnOJia2OyIYmJsHw5OP5454svYNAgtTaiP1KnRR1Oee8UAIoOFpE6LBVZbPhkWL/Ak6TkHOA7l/Z1QBfgPqAvKpF42N2bSSkLgFXAhRVOXYiahVMlQogWwKVYWOCq0Wg0lvDQQ2XzXBctgsmTrY3HpvjSy8QIml7dlNg7YwE4uOQgO1/y00C9xJNC11xggpTyXUf7E+A0KeWpjvajwD1SSrd9aR1Tgj8GRgK/A/cCd6AeyaQLIaYAvaWU51d43WTgQSBWSunW2sq60FWj0QQMhw9Dnz7KfAPgyy/VAn4ajzl2DG65Rf0IAeLiYMECOPVUa+OqjKLDRaw6YxVHNx9FhArOWH4GDXo0sDosj6mpo+sJ90HVlTgZALjO9t6NevTiNlLKz4EHgMnAGtRozH+klM6KoVigfbkghBCoxOVTdxMSM3EtLgo0tDZ7orXZE4+01a8P//sfOKds3nprWYLih/hzv4WHq+nBY8aotqdeJr7UFlI/hM6fdkaECGShZMPQDRQfMe/xnRX95klSsg0YBCCEOBuVMLh2WwvAY3cXKeUbUso2Uso6UsoeUsplLueGSynbVLheSinbSilHevpeZuBacR1oaG32RGuzJx5r69BBTQ0WAo4cgauvhoMHTYnNW/y934KD1eJ9NfEy8bW2hr0a0uapNgAc3XiUtPFp1b/AC6zoN0+Skg+AK4UQ64B5wF7gR5fzZwKpBsam0Wg0muq49FJ44gm1v3mzeg5RYs06KXZHCJgwQeV5oaHK2f/GG2HaNKsjO5HWD7Umsp8aJdv99m6yv/XfkShPcTspkVJOR03XPQ6sBq52Pj4RQkQBfYAfTIhRo9FoNFUxeTJccYXanzcPnn7a2nhszk03wcKF0LChao8fD2PHVp7rpabC9u11fBsgIIIFnT/uTHCkqqhIvSOV47ur9Q+1DW4Xutodswpdc3NzA9b6WmuzJ1qbPfFKW24u9O4Nmzap9nffweWXGxecl9ix35KT4ZJLIDNTta+/HmbNUjUooBKSgQNByhKWLAmikwVGq3s/38uGIRsAaHxRYxIXJCKChGH3N6vfjCp0rerm0UKIDt7ex65ERERYHYJpaG32RGuzJ15pi4xUha/166v2zTeXJSh+gB37rTovE2dCkpUFe/YEMXCgOuZrmt3QjObDmgNwYNEBdr2yy9D7W9FvbiclQohhQoh3KhybgvInSRVC/C6EsN/cJC9xtdwNNLQ2e6K12ROvtXXpov6UB1WpefXVcOiQ94EZgF37rTIvk969oV8/lZDExEBUVCFZWViWmHR4tQPhbdXwzdaJWzmcfNiwe1vRb56MlNyDy1o5QoiewETgV5SJWW/Uqr8ajUajsYJrroFHHlH7GzbAbbcpJ3VNjWnSRHnUOf3q0tJg3z6IjlbTht9+eyMxMViWmIQ0VNOECQZZIEkZmkLxUfu6/HqSlCQArmnTYGA/cJGU8l7gPeB6A2PTaDQajac8/bR6zgDw1Vcwdaq18QQA4eFqkpPr04yjR2H3bmjT5jhJSViamESeFUn8ZOVbemTdEbY+vNW3ARiIJ0lJJOV9SM4HfnbYxQOsBFobFZhdiI6OtjoE09Da7InWZk8M0xYcDLNnQ7t2qj1pkvpT30Ls3m+pqXDBBZCfDw0cRQpHjigvkz/+aE2nTliemMRPjqdhHzVlKOOVDHIW5Hh9Tyv6zZOkJAvoACCEaAp0Rz26cVIftcBerSI+3m1XfduhtdkTrc2eGKqtSRP4+muoW1fNZR0yBLZa99eznfvNtag1Jgb+/ru8l8mYMU2ZNg3LE5OgkCA6f9qZ4PqOacK3pVKwt+Akr6oeK/rNk6RkMXCfEGIC8CEggfku508BMowLzR6kpKRYHYJpaG32RGuzJ4ZrO+00mDlT7R84oOpN8q1ZmSPQ+s0TLxNfUrddXTq8ribDFu4pZOMdG/HG9sOKfvMkKXkctb7NC8AlwBQp5XYAIUQIcC2w1OgA/Z18i37JfYHWZk+0NntiirYbb4RxjvkH//4Ld91lSeGrnfutqhGQ886DX3+Fpk3VaMT06dCjR9mISlISlniXNL+lOU1vaApAzrwcMt/KrPG9rOg3TxxddwFdgdOANlLKx11ORwB3oxIWjUaj0fgLU6eqb1JQtSYzZlgbjw2pKjFJTIQPPkgtLd85dgzCwuCbb6xJSACEEHR8syN1Wimn2S3jtnAk5Yg1wdQAj8zTpJTFUsq1UsodFY7nSSm/dY6c1CZCQ0OtDsE0tDZ7orXZE9O0hYTA559Dq1aqPWECLFlizntVQSD0W1WJSVFRHY64fOcXFMAdd8DOndbFGto4lM4fdwYBJcdKSLkphZLjnj9bsqLfPLKZF0IEA0OBi4DmwENSytVCiMbA5cAvUkq/rCsxy2Zeo9FobMHKlXDOOXD8ODRtCqtWlSUqGrepWPgKZfuJiWUTneLiYMECOPVU62Ld+uhWdkxRYwitJrSi/X/bWxeMC4bYzAshIlA1Ix8CVwLnAY0dp/OA54ERXkVqQzIza/68zt/R2uyJ1mZPTNfWsye89Zba37dPFb4eO2buezoIpH6rOGLiWkPyww8wZoy6LiND5YBJSdbF2uaJNjToqeYw73xxJwd+OeDR663oN08e3zwB9ASuBtoBpav+SCmLga+BQUYGZwd2795tdQimobXZE63NnvhE2/DhMHKk2l+5Uu37oPA10PrNNTGJiiosLWoNDlYFr//9r7ouL095mXz2mTVxBoWpacJBEeqrPuXWFApzCt1+vRX95klSMhh4R0r5LVDZw6k0oI0RQWk0Go3GJF5+Gc4+W+1/8EHZ6InGI5yJydtvbyxX1CqEKttx9TK58UaYNs2aOCM6RpAwPQGAgowCNt7j3TRhs/EkKWkB/FvN+Xyg1i3Ip9FoNLYiLAzmzoXYWNW+/3744w9rY7IpnTopm/nK8Ccvk9g7Y4m+SrmzZn+VTdYHWb4Pwk08SUpygLhqzncFAufBoZt0dq5rHYBobfZEa7MnPtUWG6vWxQkNhcJCuPZatZCLSdTWfnN6mbRoodrTp6tREx+V8pQihKDjux0Jiw0DYPOYzeRvPrkHiRX95klS8gtwm6PgtRxCiLbA7cBCowLTaDQajYmcdRa88oraz8pSy+AWeGdLrjmRxERYvhyc3+9ffKHWSzzgWc2p14RFh9FplnrOVHKkhJShKZQUWmxBWwmeJCVPombbrEDNspHAxUKIKcA/wHFgiuER+jmBZp/sitZmT7Q2e2KJtnvuUaYaoB7hPPCAKW9T2/utdWv47Tc491zVXrZM7fvay6TJhU1oOa4lAIdWHGL7k9urvd6vbeallGmolYGLgKdQs28mABOBncD5UkoL7WI0Go1G4xFCwGuvQa9eqv3mm6r4VWM4TZooD5PrrlPt9evVYNXatb6No91z7aiXWA+AHc/t4OCyg74N4CR46ui6Skp5GpAI3AAMAXpIKROllNUVwWo0Go3GHwkPV/UlTdV6KYwYAStWWBtTgBIerqYHW+llElQniC6zuxAUHgQSUm5JofCg+9OEzcajpMSJlHKdlHKulPILKeVqo4OyE7HOCvYARGuzJ1qbPbFUW6tWakZOcLByfL3mGti717Db634rwx+8TOp1rUf7F5W76/Edx9l83+ZKr7Oi3zxxdD3fUT9S1fkpQoiBxoRlH1o4y6oDEK3Nnmht9sRybf37w0svqf1du+CGG6CoyJBbW67NRGqizR+8TFqMbEGT/zQBYO/svez5dE+58yVFJcQ0i/FdQA48GSmZCCRUc76t45paRXJystUhmIbWZk+0NnviF9rGjIGhQ9X+kiXw0EOG3NYvtJmEN9qs9DIRQtDp/U6ENlWL7m0auYmj246Wnt/9zm5WPuH79eI8SUpOA/6s5vxfjmtqFYWF/vMszmi0NnuitdkTv9AmBLzzDnTvrtovvwyzZ3t9W7/QZhLearPSyySseRidPlDThIvzikm5JYWSohIKDxSy7fFtHH3tqM/rTTxJSiKBI9WcP0rZAn0ajUajsSMREfD112q6CMCdd8KaNZaGFOhY6WUSdWkULe5TGVHe73nsmLKD9KfTKcopQuZK0p9ONz8IFzxJSjKAHtWc7wH4r3etSUREnOAlFzBobfZEa7MnfqWtbVtVeRkUBEePqsLX/ftrfDu/0mYwRmmz0suk/X/bE9FZ6dj+xHZ2vbKr9FzGKxnkbzq5+6tRCHcX5hFCvALcC/xHSvlzhXPnAwuA96SUIw2P0gB69uwpV670/fMxjUajsS1Tp8LDD6v9iy6CH35Q00c0pnHsGNxyC3z5pWrHxcGCBXDqqea+76E1h/jnzH+QBSoniOgcAUGQvz6fqMujOPU74wIQQqySUvas7JwnIyXPAvuAH4UQ84QQzwghnhZCzAMWOc497X249iI93bdDW75Ea7MnWps98UttDz1U5va1aBE89liNbuOX2gzCaG1WeZk06N6AmOFls23qtKpDw4dVBW7O9zns/6nmI2We4Imj6x6gL/AjcAnwKDDJsb8AOFtKad6KTn5Kdna21SGYhtZmT7Q2e+KX2oRQDq9du6r2lCnKaM1D/FKbQZihzQovk5KiEnJ/zy1tH1h0gIMZB4m6LAqALeO2UFJk/rQgTx1d06WU/wGigTOBPkC0lPIyKeV2E+LTaDQajZXUrw//+x9ERqr28OGwYYOlIdUGfO1lsvvd3eSvz0eECoIj1SO6Y88eo+WElogQwZF1R9j9nvnjDjV1dD0gpVwhpfxbSunjtQ41Go1G41M6dIBPPlH7hw/DVVdBbm61L9EYgy+8TAoPFrLtsW0AxI2OK50mzCFIfzKdFqPU7Jztj203fYqwJ46uNwghPqrm/CwhxHXGhGUfEhMTrQ7BNLQ2e6K12RO/13bZZfDkk2p/82a4+Wa3vxn9XpsX+EKbr71Mml7dlNi7YgltFkqrCa0QQpjzRpXgyUjJKKC6T2AxMNq7cOxHfr7vpkr5Gq3Nnmht9sQW2iZPhiuuUPvz5sHT7s1tsIW2GuIrbWZ6mYQ2CqXt022BsinACS8ncMpvp1A3oS4Zr2YA0ObpNoQ2CvX+DavBk6SkM1Dd4nurgS7ehWM/0tLSrA7BNLQ2e6K12RNbaAsKgo8+go4dVfuJJ1RychJsoa2G+FKbmV4msXfFEtE1Alkk2TJhC8H1gknPS2fL+C3IIkm9bvWIvdP8Bfo8SUrqoUZDqkICDbwLR6PRaDR+TWSkKnytX1+1hw6FTZusjakW0aSJmp3tnKm9fj2cdRasXevdfYNCgkh4WS1v55wCXPRnETnzcgBoP609QSE1KkP1LA4Prt0GnFPN+XOAHd6Fo9FoNBq/p0sXmDVL7eflwdVXw6FD1sZUizDLy6TJhU1KpwCnjU3j+LTjAERdHkWTC5t4d3M38SQp+R8wWAhxR8UTQojbgcHA10YFZhfi4+OtDsE0tDZ7orXZE9tpu+YaeOQRtb9hA9x+O1ThEG47bR5glTazvEzav9QeESLIX59PydYSRKig/UvtvY7XXTyxmW8ALEfVlqQAa1CPbLqjakk2An2klHlmBOot2mZeo9FoDKa4GC69FH78UbWffx4mTrQ2plrI7NnKPsa5YPFLL8G4cTW/X9q4NHa9rNa/aTmuJQkvJXgfpAuG2MxLKQ8BZwNvA7HATcBQoAXwJtDXXxMSM1m1apXVIZiG1mZPtDZ7YkttwcHqG7GtmrnBo4+qgocK2FKbm/iDNqO9TOIfiyckKgQRKYh/zLcjQZ46uuY6FtyLBpoDMShH11FSyoMmxKfRaDQaf6ZJE1X4Wreu+hYcMgS2bbM6qlqHkV4moY1DaftUW8JGhJk+BbgiNXV0lVLKfVLKvdLd5z8ajUajCUxOOw1eflntHzigjNa2bIHMTMjMJHTfvtL9clsAr4ljBUZ6mcTeHUvoVb5NSABC3L1QCNHPneuklMtqHo79iHSuBxGAaG32RGuzJ7bX5ppgbNgACWV1CFV6nj7zDEyaZGpYZuNv/eb0MrnqKjVy4vQyWbAAWrVy/z5BIUE0impkVphV4kmhawmqsLVapJTB3gZlBrrQVaPRaEwkLw/atHH/z/LGjWH79rJCCI2hHDsGt9wCX36p2nFxKjE59VRr4wKDCl2B24DbK2x3A1OBPcBfjmO1Cu1UaE+0NnuitfkxDRuqCktQS9yCcoCdO5dtv/2mzDRSUqBePXVu/PiASEj8td+M8DKxQpsns29mVbLNlFI+CnRFzcipdeQG8EqZWps90drsSUBoGz1ajYBIqWbmlJTAyJEcOnhQVWB+9RUcOaKuGR0YS6X5c79562VihTZDPGOllAeA94CHjLifRqPRaGyI62hJeLj6/759tH/oIdi7VxloQMCMktgBIWDCBDVzOzQUCgrUrJxp06yOrHKMNLI/ALQz8H4ajUajsRvO0ZIjR6B3bwDqbdigHGAPHAioURI7ceONxnqZmIXbha7V3kSIcCAJiJFStvX6hiagC101Go3GRzz7LEyerBKQ9u3B9d/eAJhxY2eSk+GSS9SMbIDrr1fLGDkHtpykpqr/d+pkfAyGFLoKId6vYvsGSAfOBF4zJmT7kB3A8+y1NnuitdmTgNLmHC05cADOOgsZ5PiqCQ6G++6zNjaDsVu/Ob1MunRR7cq8TFJTYeBA6N+/pDQ58RWePL4ZXsV2DrAFuFlK+ZKBsdmC9PR0q0MwDa3Nnmht9iSgtLnWlnzyCTLEYYlVXAxz51oXlwnYsd+cXibnnqvaTi+TnTvLEpKsLNi7N4iBA/FpYuLJ7JugKrZoKWVfKeVsMwPVaDQajY1wGS0JKihQ04NBLdi3b5+1sWlo3FgtU3Tddaq9fj307KmSk6wsiImBqKhCsrLwaWJiZKGrRqPRaDQK19ESUGvigHpO8JCeqOkPhIfD55/D/fer9t69ypi3SRPlZ/L22xuJicGniYknNSXBQoiICscaCSHGCyGeFUL4gU+c70lIMHZJZ39Ca7MnWps9CUhto0fDk09y7JFH4I031Jo4AB9+qJ4ZBAB277egILjnHmjQoOzYoUOwZg1ccEErkpLwaWLiic38e0AfKWU3RzsUWA04ymU4DpwlpVxjQpxeY9bsm8LCQkJDfb9okS/Q2uyJ1mZPaoW27dtVheXRo+r/q1dDWJjV4XmF3fvNtYakUSM4fBiKitS5F14o5sEHg8tdExOjRlG8mZVjlM38OcB3Lu3rUAnJfUBflNX8wzUN0q4kJydbHYJpaG32RGuzJ7VCW5s28Nhjan/DhrKVhW2MnfutYrKxfDn8+GOZl8lDDwUzdiyccgo+GzHxJCmJBba5tC8F1ksp35RS/gm8A5xlZHAajUajCTDGj4fOndX+U0+BDWevBDLnnadWF27RQrV9ba7mSVIiANcVgAegDNOc7AaaGRCTRqPRaAKVsDBVXwKQn1+2YpzG53TqVPkIiNPLZNiwLKZNg40bjX18Ux2eJCXbgEEAQoizUSMnrklJC8B/VyYyiejoaKtDMA2tzZ5obfakVmkbMACGDVP7332nNpti936rKjFp3Rqeeuo4mzf7LiEBzwpdHwCmARuAOOAY0F5Kme84/x3QUEo5wJRIvUTbzGs0Go0fsXev+nY7cEB9A27YAPXqWR1VraWyYlYwJyExpNBVSjkd+D/ULJvVwNUuCUkU0Af4oQbBjRRCbBNCHBNCrBJCnHuS64UQ4gEhRKoQ4rgQYrcQ4nlP39coUlJSrHpr09Ha7InWZk9qnbZmzWDKFLW/Ywc8/bRvgzKIQOm3ykZMzj23yGcjJE48Mk+TUj4tpewhpTzPUdzqPJ4jpWwmpXzBk/sJIW4AZgDPAacDfwALhBCtq3nZS8BIYCLQGfgPYNmE9/z8fKve2nS0NnuitdmTWqntrrvgzDPV/ksvKVtRmxFI/VYxMcnODvFpQgLWO7qOAz6UUr4rpUyRUo5GFcyOqOxiIcQpwGjgSinlt1LKrVLK1VJKj0doNBqNRmMxQUHw5pvq/0VFMHIkGLByvabmuCYmUVGFPk1IwMKkRAgRBvQAFlU4tQjle1IZVwJbgYuFEFuFENuFELOEEJbN+rGzac7J0NrsidZmT2qtttNPV86voFxeP/rIN0EZRCD2mzMxmTlzq08TEvCg0NXwNxaiBZAB9JdSLnM5/jgwVEp5SiWveQu1MvG/wIOABF50nD5LSllS4fq7gbsB4uLienz77bel5zo75sm7Pg+MjY2lRYsWJCcnU1hYCEBERASdO3cmPT293BLViYmJ5Ofnk5aWVnosPj6e6OhoVq1aVXosMjKShIQE0tLSyM0tm5zUo0cPsrOzy60wmZCQQERERDkznujoaOLj40lJSSkdJgwNDSUxMZHMzEx2796tNWlNWpPWZG9NRUXIzp0J27ePwkaNyEpKolX37vbWFIj9ZJCmnj17Vlno6g9JST8p5a8ux/8PuFFKeUJ+JoR4B7gLOEVKuclxrCOwEWWB/1dV72fW7JvMzExaOF1mAgytzZ5obfak1mv74gu44Qa1f9dd8M475gdmALW+32qAUTbzRpMNFAMxFY43Q1nWV8ZuoMiZkDjYDBQB1RXHmoZrJhhoaG32RGuzJ7Ve2+DBcNFFav/dd5V7lw2o9f1mMFUmJUKIxUKI813aw4QQbYx6YyllAbAKuLDCqQtRs3Aq43cgRAjR3uVYOyAE0F7FGo1GY1eEgNdfhzp1VHvEiLKV4TS1hupGSgYAzV3aH1B1AWpNmQYMF0LcKYToLISYgXKGfQtACDFFCPGLy/U/A/8A7wshThdCnA68D/wFaGc0jUajsTMJCfDII2r/33/h1VetjUfjc6pLSnYDbV3awug3l1J+DjwATAbWoFYi/o+U0jnqEQu0d7m+BLgM2IvyJvkR2IWaIuzjZYMUzuKdQERrsydamz3R2hxMnAgdOqj9xx+HXbvMCcogdL8ZS0g1534BJgshegIHHMfuFkJcUM1rpJTyDk8CkFK+AbxRxbnhlRzbDQz25D00Go1GYxPCw9WCfRdeCIcPw9ixMHeu1VFpfER1IyVjgS+A3sCtqOm3/VBTcqvbahWBYjFcGVqbPdHa7InW5sIFF8CQIWr/yy9h4ULjgzII3W/GUmVS4rCOv1VKGSelDEY9vrlZShlUzRbsu9A1Go1GE7BMmwYNG6r9++6Do0etjUfjEzyZEvwkkHzSqzQajUaj8ZbYWHjmGbW/dWvZ4n2agMaTVYKflFKuc7aFENFCiGhzwrIPsbGxVodgGlqbPdHa7InWVgkjR8IZZ6j955+HjRuNC8ogdL8Zi0eOrg4X1imoNWgaOA7nAd8Ck6SUGYZHaBBmObpqNBqNxkRWrFArCUsJ550HP/+sPE00tsUQR1chRGuUF8gtqEXxZju2rcAw4G8hRCvvw7UXrusABBpamz3R2uyJ1lYFvXrBvfeq/cWLYc4cY4IyCN1vxuJJTcnTQGPgMinlGVLKWxxbD+BSoInjmlqFc2GkQERrsydamz3R2qrhueegmWMx+HHj4OBBr2MyCt1vxuJJUnIR8IaU8oeKJ6SUC4A3gYuNCkyj0Wg0GgAaNYKXXlL7e/bA5MmWhqMxD0+Sksaoxe+qYjPQyKtobEhERITVIZiG1mZPtDZ7orWdhKFDYeBAtf/GG+AnNYK634zF7UJXIUQasFJKOaSK83OAXlLKBAPjMwxd6KrRaDQ2JzUVEhOhsBB69IC//oJgbY9lNwwpdAXmAoMdi+RFuty8oRDiOeB64HPvQrUf6emBuzix1mZPtDZ7orW5QadO8NBDan/VKnjrLWPu6wW634zF00LX5cBEIFsIkS6ESAdygIeBP4BnjA/Rv8nOzrY6BNPQ2uyJ1mZPtDY3mTQJ2jrWin30UcjKMu7eNUD3m7F4Yp6WD/QH7gEWAUeAfNRKvXcDA6WU2gdYo9FoNOZRty689praz8tTs3E0AYMnIyVIKYullO9KKS+VUnaRUnaWUl4mpXxPSllkVpAajUaj0ZTyn//ANdeo/TlzlKGaJiDwyNHVzphV6FpYWEhoaKjh9/UHtDZ7orXZE63NQ3buhM6d4cgR6NgRkpOhTh1j38MNdL95jlGFrppKyM/PtzoE09Da7InWZk+0Ng9p1QqefFLtb9oEL7xg/Hu4ge43Y9FJiZekpaVZHYJpaG32RGuzJ1pbDRgzBk49Ve0/+yxs2WLO+1SD7jdj0UmJRqPRaOxJaCi8+abaP34cRo1SC/dpbItOSjQajUZjX84+G+64Q+0vXAhffWVtPBqv0EmJl8THx1sdgmlobfZEa7MnWpsXTJ0KUVFq/4EH4NAhc9/PBd1vxuJxUiIUZwghrnNsZwghhBnB2YHo6GirQzANrc2eaG32RGvzgqioskLXjAz4v/8z9/1c0P1mLB4lJUKIi4EtwAqUpfznjv00IcQg48Pzf1atWmV1CKahtdkTrc2eaG1eMnw4nHOO2n/lFVizxvz3RPeb0bidlAghzga+Q60W/ArKxfVuYIbj2HdCiL5mBKnRaDQaTbUEBami15AQKC6GESOgpMTqqDQe4slIyeNAFtBFSjlWSjnTsY0DugJ7HNdoNBqNRuN7unWDsWPV/p9/wnvvWRuPxmM8SUrOBN6RUu6ueMJx7F2gj1GB2YXIyMiTX2RTtDZ7orXZE63NIB5/XBmrATz8MOzda+rb6X4zFk+SkjCgupLmPMc1tYqEhASrQzANrc2eaG32RGsziPr1VU0JwIED8NBDpr6d7jdj8SQpSQGGCCFCKp5wHLvBcU2tQrv52ROtzZ5obfbE59quvBIuu0ztz5oFy5aZ9la634zFk6TkTdQjnF+EEJcKIdo6tsuAXxzn3jAjSH8mNzfX6hBMQ2uzJ1qbPdHaDEQIePVVqFtXtUeMgIICU95K95uxuJ2USCnfA/4LnIOahZPm2L51HPuvlHKmGUFqNBqNRuMRbdrAY4+p/Q0b4OWXLQ1H4x4e+ZRIKScCnYGHgbeBd4CJQGcp5cPGh6fRaDQaTQ0ZPx46d1b7Tz0F6enWxqM5KULWksWLevbsKVeuXGl1GBqNRqPxJUuWwMCBav+KK+Dbby0NRwNCiFVSyp6VndNr33hJdna21SGYhtZmT7Q2e6K1mcSAAXDLLWr/u+8MT0p0vxlLlUmJEOJ9IcRMIUSwS/tkW62rKUkP4OFArc2eaG32RGszkRdfhEaN1P6YMXDkiGG3tlybiVih7YTpvS4MByQwAih2tE+GBO7wOiqNRqPRaIyiWTN4/nm4917YsUPVl0ydanVUmkqocqREShkkpQyWUha4tE+2BfsudI1Go9Fo3OSuu+DMM9X+tGmwbp218WgqRdeUeIl287MnWps90drsiV9ocy7YFxQERUUwciQYMNHDL7SZhF87ugohtgohrqjm/GVCiK3GhGUfIiIirA7BNLQ2e6K12ROtzQecfjqMHq32f/1Vub16id9oMwErtHkyUtIGqF/N+XpAvFfR2JDk5GSrQzANrc2eaG32RGvzEU89BS1aqP0HH4ScHK9u51faDMYKbUY+vmkO5Bt4P41Go9FojKVhwzJ31+xseOQRa+PRlKO62TcIIfoBA1wOXSOEqOwhUxNgCLDGsMg0Go1GozGDwYNh5kxYtAjefRduuw3OOsvqqDScJCkBBgL/59iXwDWOrTLSgLEGxWUboqOjrQ7BNLQ2e6K12ROtzYcIAa+/Dt26wfHjasG+lSsh5GRfiSfid9oMxApt1drMCyEigUaAALYCD6AW4HNFAoellPvNCdEYtM28RqPRaMrx5JPwxBNqf9o0GFvr/q62hBrbzEspc6WU6VLK7ahRkzmOtuu2w98TEjNJSUmxOgTT0NrsidZmT7Q2C5g4EZzTXh9/HHbt8vgWfqvNAKzQ5nahq5RyqZRyn5nB2JH8/MCt7dXa7InWZk+0NgsID4c33lD7hw/DAw94fAu/1WYAVmjz6AGaECIEuAo4E2jMiUmNlFJqm3mNRqPR2IMLL4QhQ+Czz+Crr2DBArjkEqujqrW4nZQIIZoASUA3VI2JdPwfl/1at/ZNaGio1SGYhtZmT7Q2e6K1Wci0afDDD5CXB6NGKQv6unXdeqnfa/MCK7RVW+ha7kIh3kAlHPcCS4AtwCBgB/AY0AEYJKU8aEag3qILXTUajUZTJa++qlYQBpg8GZ5+2tp4ApgaF7pW4FLgIynlB0Ce41ixlHKjlPJm4CgwxbtQ7UdmZqbVIZiG1mZPtDZ7orVZzMiRcMYZan/qVNi40a2X2UJbDbFCmydJSQywwrFf5Ph/uMv5b4Aq18YJVHbv3m11CKahtdkTrc2eaG0WExwMb72lPEwKC91esM8W2mqIFdo8SUr2o9a3ATgEFAKtXM4XoopfNRqNRqOxH716wb33qv3Fi2HOHGvjqYV4kpRsAroASClLgNXAcCFEHSFEBDAMZbCm0Wg0Go09ee45aNZM7Y8bBwcPWhpObcOTpGQRcJ0Qoo6jPQ01NXg/sBfoCbxsbHj+T+fOna0OwTS0NnuitdkTrc1PaNQIXnpJ7e/Zo4peq8FW2jzECm2eJCXPATFSyuMAUsovgOuAH4EFwE1SypnGh6jRaDQajQ8ZOhQGDlT7b7wBK1ZUf73GMDxxdJXOhMTl2NdSymuklIOllJ8bH57/oy2G7YnWZk+0NntiO21CqGQkNFQVu44YAcXFlV5qO20e4Nc28ydDCHG2EOIXo+6n0Wg0Go1ldOoEDz6o9letgjfftDaeWoJbSYkQIkoI0VsIkVDJuT5CiEXAMqCf0QFqNBqNRmMJkyZB27Zl+wE8/ddfqDYpEUIECyHeAvYAy4GNQojlQohmQoiGQojZwO+oFYRnA6eaHrGfERsba3UIpqG12ROtzZ5obX5IRAS89praz8uD8eNPuMS22tzACm3V2swLIR5AzbLZBfwJJADdga+AlkBv4GPgaSnlFpNj9Qp3bOaPHTvGvn37OHbsGEVFRdVeq9FoAouQkBDCw8Np2rQp4eHhJ3+BpvZw7bXw9ddq/6ef4IILrI3H5lRnM3+ypGQVatG+s6SU+Y5jrwMjgBzgCinlcuNDNp6TJSW5ubns2bOHpk2bUr9+fUJCQhBCVHm9k/z8fCIiIowM1W/Q2uyJ1uY5UkqKioo4fPgw+/bto3nz5kRGRhr+PtWRnJxMYmKiT9/TV9he286d0LkzHDkCHTtCcjLUUe4YttdWDWZp82btm46o9W7yXY45q32m2iUhcYfs7GxatmxJ48aNCQ0NdSshAfWPWaCitdkTrc1zhBCEhobSuHFjWrZsSU5OjinvUx2FhYU+f09fYXttdesqIzWATZuUd0lmZvVbdra1MRuAFf0WcpLz9YCsCsec7bXGh2MdBQUF1HVzqWqNRhO41K1bl+PHj5/8Qk3t4e23y68a/OKLagOqHEd45hlVHKvxCHdm31T808TZtnnqeyLujo64EhRk2Kxqv0Nrsydam3fU5N8BIwjUR24QANpGj4bGHizt1rixeo3NsaLfTjZSAvAfIUSMSzsClZgMFkJ0r3CtlFJ6ZDUvhBgJPAjEAuuBB6SUv1ZxbRtgWyWnLpFSLvTkfY0ikEdXtDZ7orXZE21X7sc0bKhm3kyeDCEh4JwI8dZbcPnlaj8vD3r2VHUn48er19gcK/rNnaTkJsdWkXsqOSbxYP0bIcQNwAxgJPCb4/8LhBBdpJQ7qnnpxcC/Lu397r6n0Rw/fpw6df6/vXMPi7Ja+/93DTDMAIogKiCGJHhIUtySmBHmTsrX01Z3vqblKSjdmj+FDlxJCBSVVqa7tulW8gAaWhYekERJsTTPvjtLcXsEUZDygMpxGLh/fzzM45yH0zAH1+e61gWznrXWc39nDfPcrHWvtZyF+UOFommVpVLAy8s8hrUCojY7hGuzTexZW2FhIfz9/S1thlmwC23z5gln4ty5I8SYVFUB772Hq089hUeCg4F16wSHxE5GSQDL9JupsdBhTUx/beL9YwGsJ6I1RJRPRPMAlEBY3WOMW0R0Qy010RtoPcSlw//+N9C1a9PSv//dZnZGR0eDMYZYVbBWI7DnZdGXLl0CYwypqakmy3bv3h0zZswQX+fl5SEpKQn19fVms6+goACMMb2pzMSppfbcb/as7aYdBEYawi60qUZLAGEbegAoLobzhx8KoySqQ/zsZJQEsEy/GR0pIaID5roxY0wKYCCAT7Uu7QEwxET17xljMgAXACwjoq1mMLFpqHvRjaENvemqqip8++23AIBNmzbh448/hqNjYwbJOACQmZmJ9mpfMnl5eUhOTsa7775r9hiHd955B2PHjtXIa9eunVnvyeFwDKD+Pf/II8DVq+i8ZYvwfX7njl2NklgKSz6ZvAA4QNgtVp1SAIZ2pikH8CaEXWSVAMYC2MIYm05EG7ULM8ZeA/AaAHTt2hUnT54Ur6nmylQHDjk6OkKhUEAqlaKyslJceiiRSMRofPX/0uRyOerr61FdXS1kODhAtmABHBITQa6uqPrpJ6B9e0gkEshkMlRXV6O+rAzyiAiwhjnHWrkciooKsU1nZ2dIJBJUVVWJeY6OjnB2dkZVVZX4nzljDC4uLlAoFBpLtlQbPok2AXByckJmZibu3buH559/Hjk5Odi+fTv+/ve/G9SkWnlQXV0NqVQKJycnVKjZ6eDgIGqqUzukytXVFbW1tVCoTWM5OzuDiFBZWSk6Qq2hqan9pL6aQiqVir/X1NSgoqLCqKbg4GAoFArxPVDZXFFRYTZNlZXCKvxHH30UAwYM0NDEGINSqdTRpOonVbtN7SdzfPZa2k/anz2FQgFXV1eza1IoFGIfqB9K5uPjA19fX5w+fVos6+Ligj59+qCwsFDjP8t+/fqhsrISFy9eFPP8/f3h5eWl8V3k7u6OwMBAFBUVQZ2BAwfi5s2bKCwsFPMCAwPh4uKC06dPi3leXl7w9/dHfn6+aLOTkxP69euH4uJilKhtja79vWduTRcvXsTdu3fF+9mDplszZqDjsmVQ3roFB4kErL4etGoVGIDrL76IGxcu2JwmVT+pUPWT+v3NoUkvRGSRBMAXQgzK01r5iQDONaGdLwGcNlVu4MCBZIyzZ88avW6Iurq6By/u3iXy8CACiFJSdAunpAjXPDyEsm3Ec889Rx4eHvTHH3+QXC6niRMniteOHj1KAGjHjh069WbNmkVeXl6kUCjEvNWrV1O/fv3I2dmZOnbsSK+88grdunVLox4AWrhwIX300UfUvXt3kkgkdOrUKaqqqqIFCxZQ3759ydXVlbp06UKjR4+m/Px8nXvv3buXQkJCyNnZmXr06EFr1qyh6dOnk7+/v0a5iooKevvtt6l79+7k5ORE3bt3p5SUFM1+0cOlS5cIAK1YsYJiYmKoU6dOJJfLadSoUXTlyhWNsv7+/jR9+nQiIkpMTKSGz61GIiKqra2ld999lx599FHx/Xnqqafo559/NmqLPq5cuUIAaM2aNU2ua0q7LdNW2pr7fdAS1P/O7A270qb+Pf/Xvwo/ASKplKiszNLWtSrm6jcAJ8jQM93QBXMnAFIIox0TtfJXADjQhHamA6gyVc5cTkltba1mhiHHw5TDYiauX79OEomEZs+eTUREkydPJmdnZ7p9+7ZYplevXhqOChFRTU0NeXp60uuvvy7mxcXFkaOjI8XGxlJOTg6tXbuWfH19adCgQaRUKsVyAMjX15fCw8Np69at9MMPP9CNGzeorKyMoqKiKCMjg/Ly8uj777+n4cOHk7u7O5WUlIj1z5w5Q1KplMLDwykzM5O2bNlCwcHB1K1bNw2npLa2lsLDw8nT05OWLVtGubm5lJKSQs7OzhQbG2v0fblw4QIBID8/Pxo9ejRlZWXR2rVrydvbm4KCgjT+GNWdkqKiIoqKiiIAdPDgQTp8+DAdPnyYiIhSUlLI1dWVli9fTnl5ebRjxw5atGgRbd++XWxL5dRoOz7aqJwSLy8vcnBwoPbt29OYMWPo9OnTRuup3hd7pa20WcIpKbOzB5o6dqdN7Xu+3tHxgWOydq2lLWtVzNVvVumUCHbhKIDVWnnnAXzUhDaWAbhsqlyznZL584mGDjWYlOHhmnlPPUWk+pB27/4gv3t3Ic/RUShjpE29af58o/YbYvHixQSAfvnlFyIi2r17NwGglStXimVSUlJIJpNpfAAzMzMJAB09epSIhIekRCKh5ORkjfYPHjxIACgzM1PMA0A+Pj5UWVlp1DalUkkVFRXk5uZGn332mZg/efJk8vLyooqKCjGvuLiYnJ2dNZyStLQ0AkAHDhzQaDclJYWcnJyotLTU4L3PnDlDAKhPnz4a/32r9KSmpop56k4J0QPHQvsBOWrUKBo/frxRzcnJyeTg4EAFBQVGyxUXF9OsWbPou+++o59++olWr15N3bt3Jzc3N5MPzPLycqPXbZm20mYJp+TEiRNtfs+2wu60qf+TCRAxJvyUy4l++83S1rUa5uo3a3ZKJgFQAIgG0AfC8uByAP4N1z8C8KNa+ekQlif3AdALQnyJAkCMqXs12ykZOvTBB8+SaehQU/2sl8cee4yCgoLE10qlknx9fenJJ58U8woKCogxpjFVMGHCBI16q1evJgB08eJFqq2t1Ujt27enmJgYsSwAmjlzpl57tmzZQoMGDSJ3d3eN6Y9Zs2aJZQICAmjatGk6dYcNG6bhlEyZMoX8/f117Dl27BgB0Bih0EbllCQkJOhc8/Pzo6ioKPF1Y52SpKQkcnZ2poULF9LPP/9MNTU1Bu/fHK5evUrt2rWjl156yWg57pS0HO6UtC52qU01WgIQzZz5wDHp3Zvo/n1LW9cqWMIpsegSDCLawhjrCOBdCJun/Q5gJBGpoqB8APTQqvYuAH8AdRBGVV4hPUGurUZIiNHLdXV1cHBw0MxUKoGjR4Wf3bsLeQUFwqY7YWHCz1a2Qx/Hjx/H2bNnERcXp7GMdMKECfjXv/6F8+fPo2fPnvD390dERAQ2btyI6OholJWVYdeuXYiLixPr/PHHHwCEYCd9aJ8Vou/I6507d2LSpEmYPn06EhMT4eXlBYlEgpEjR2oESJaUlKBz58469bt06YLLly9r2FRYWAgnJ6dG2aSPLl266M27fv26ybraLFy4EDKZDBs3bsSHH34INzc3vPDCC/jkk0/g1Qr70XTr1g3h4eE4fvx4i9vicDgtZN48oK4OxcXF8P34Y2E1TnIycO4cMGcOsGHDg6XDnEZj8XWhRPQlhGBVfddmaL3eAGBDG5j1gOXLjV6ur62Fg76H4gcfCLv/qUU0IympTc9C2LBBeKuWLFmCJUuW6FxPS0tDSkoKAGDq1Kl49dVXUVhYiJycHCgUCrz88sti2Y4dOwIA9uzZAw892y2rrqvQt1X35s2bERgYiPXr14t5tbW1uH1bc+87Hx8f0QlSp7RUc6FWx44dERAQgG+++UanLCDsL2IIlSOj3aYqL6QZTqCTkxPi4uIQFxeHGzduICsrC7GxsaisrMSWLVua3J4+iMjkNujqq4vsDXvWZvObixnBLrW1bw8sWgTpzZvC7wkJwE8/Afv3A+npwLBhwMyZlrayRVii3yzulNg6hv5L19m3pI3XrysUCmzevBlhYWFYvHixzvWYmBikp6fj/fffB2MMEydOxLx587Bp0yb88MMPiIiIQFBQkFg+MjISEokEV69eRWRkZLNsUl8WrCI9PV1jaScADB48GNnZ2RrH1JeUlODQoUMaIzAjRozAd999Bzc3N/Tu3btJtqj6bevWrUhKShL3Gzl06BCuXbuGJ5980mBd1Y6iVVVVBvcM8fb2RnR0NLKzs/H77783yTZDXL16FYcOHcL48eONljP4mbQD7Flba4ymWSsPhTYHB+Drr4VR7dJSYO5c4IkngOBgi9rXEizSb4bmdewtmWv1jdE5bvU5xzZccUNE9N133xEAWr9+vd7rK1euJAC0b98+MW/SpEnk6+tLjDFKTU3V0fbOO++QTCajt956i7Kysig3N5fWrVtHU6ZM0WgHAMXHx+vcc9WqVQSAFixYQLm5ubRkyRLq2rUrdejQQSNm48yZM+Tk5ETh4eG0bds2jdU3AQEBYjmFQkERERHk6+tLS5cupdzcXMrOzqYvvviCIiMjNQJltVHFlPj5+dGYMWMoKyuL1q1bZ3L1DRHRtm3bCAAlJibSkSNH6Pjx40RENHbsWEpISKDMzEzKy8ujZcuWkVwupwULFoh1GxvoGhsbSwsWLKAtW7bQvn37aOXKlfTII4+Qu7s7nTt3zmhdHlPScnhMSevyUGnLzbWb+JKHLtC1LZNFnJK7d4mSk4XUhvuSEAkPyHbt2hl8MJeVlZFcLtd42GZlZREAcSWOPm1paWkUFhZGLi4u5OrqSr1796a5c+dSUVGRWMaQU1JXV0fx8fHk4+NDcrmcIiIi6NSpUzoPfSKiPXv2UP/+/UkqlVJAQACtWrWKxo0bRyEhIRrlqqqqKDExkXr16kVSqZQ8PDwoNDSUEhMTjS4fVTklqn1KvLy8SC6X08iRI+ny5csaZbXtUyqVNGfOHOrUqRMxxsR9Sj799FMKCwsjT09Pkslk1LNnT0pMTNRwcBq7JPirr76i0NBQ6tChAzk4OFCXLl1o8uTJJh0SIu6UtAbcKWldHjptiYkP/iGdOpWovr7N7WoNLOGUMOG6/RMaGkonTpwweD0/P79ZJyJWVFTA1dW1JaZZLdakrby8HIGBgRg1ahS++uqrFrdnTdpaG66t5TT3+6AlnDx5EgMHDmzTe7YVD522ujogMlKILwGAtWttMr7EXP3GGDtJRKH6rvGYkhais/LGjrCktnnz5mHIkCHw9fVFcXEx/vnPf+LOnTuYP39+q7TP+802sWdt7u7uljbBbDx02uwkvsQS/cadkhaiOvPDHrGkturqasTFxaG0tBRSqRSDBg1Cbm4u+vXr1yrt836zTexZm6Hl9vbAQ6nN2xvYtEkYMamqAiZOBI4fB9zc2tbAFmCJfjPvEacPAer7a9gbltS2Zs0aXL16FTU1Nbh//z5+/PFHPP30063WPu8328SetakfnmZvPLTann0WWLRI+F21f4kNhUxYot+4U9JCtJez2hNcm23Ctdkm6qe02hsPtbaEBGHPEkDYv0RtnyZrxxL9xp0SDofD4XDMhSq+RLV79Ny5QCvtXWSPcKeEw+FwOBxzooovYexBfEl5uaWtskq4U9JC7HXpJcC12Spcm21ir0tmAa4NgE3Gl1ii37hT0kJqa2stbYLZ4NpsE67NNrl586alTTAbXFsDNhZfYol+405JC1EoFEavnzsnJFvElDZbhmuzTexZW2FhoelCNgrX1oCNxZdYot+4U2JGzp0TnOJhw2zXMeFwOBxOK8LjS4zCnRIzoXJIbtwQkqUdk+joaDDGEBsbazkjrIjCwkIwxpCammqybPfu3TFjxgzxdV5eHpKSklBfX29GCwWOHDmCESNGoEOHDnB1dcXjjz+OzZs3m/2+HA7HjNhgfElbwZ2SFqI6xl4ddYfE21tIlnRMqqqq8O233wIANm3aBKVS2ah6+rTZC1KptNFlMzMzkZCQIL7Oy8tDcnKy2Z2SXbt2ISIiAt7e3vj666+xfft2vPrqqyY3ELPnfrNnbQ/lrqd2QLO12UB8iSX6jW8z30IkEk2/TtshUZ3HpMobNkzI69277WzMzMzEvXv3MHLkSGRnZ2P37t0YPXq0yXra2ppLXV0diAiOjtbzcWuKtgEDBpjREv3cv38fM2fOxJw5c7B8+XIxf/jw4Sbrtla/WSP2rM3FxcXSJpgNrk0PNnA+jiX6zX7/wtuIqqoq8Xd9Dknv3kLav99yIyYbNmyAh4cH1q9fD7lcjrS0NPHasWPHwBjDzp07deq99tpr6NSpk8aKhzVr1qB///6QyWTw8vJCVFQUbt++rVGPMYb4+HgsXrwYAQEBkEql+O2331BdXY2YmBgEBwfDzc0N3t7eGDNmDM7peTNyc3MxYMAAyGQyBAYGIjU1FTNmzED37t01ylVWViIuLk68T0BAAD744AOToxiq0QaFQoHY2Fh07twZLi4uGD16NAoKCjTKqk/fJCUlITk5GQDg5OQExhgYYwAApVKJhIQE9OjRQ3x/wsPDcfDgQaO26OPbb7/Fn3/+iTfeeKPJddU/k/aGPWs7ffq0pU0wG1ybAaw8vsQi/UZED0UaOHAgGePs2bNGrxuivLyciIjy84m8vYkA4Wd+vm7ZxpRpba5fv04SiYRmz55NRESTJ08mZ2dnun37tlimV69eNHHiRI16NTU15OnpSa+//rqYFxcXR46OjhQbG0s5OTm0du1a8vX1pUGDBpFSqRTLASBfX18KDw+nrVu30g8//EA3btygsrIyioqKooyMDMrLy6Pvv/+ehg8fTu7u7lRSUiLWP3PmDEmlUgoPD6fMzEzasmULBQcHU7du3cjf318sV1tbS+Hh4eTp6UnLli2j3NxcSklJIWdnZ4qNjTX6vpw5c4YAkJ+fH40ePZqysrJo7dq15O3tTUFBQaRQKMSy/v7+NH36dCIiKioqoqioKAJABw8epMOHD9Phw4eJiCglJYVcXV1p+fLllJeXRzt27KBFixbR9u3bxbYSExMJAF25csWofTNnziRPT0/atWsXBQcHk4ODA/n5+VFSUpLGe60P1WfSHmkrbc39PmgJJ06caPN7thVcmwkSE4UHA0A0dSpRfX3L22wFzNVvAE6QgWe1xZ2FtkrNdUrmzycaOtRwCg9X0hNPEEmlwrsplRI98YTh8k0pq57mzzdqvkEWL15MAOiXX34hIqLdu3cTAFq5cqVYJiUlhWQyGZWVlYl5mZmZBICOHj1KRERXrlwhiURCycnJGu0fPHiQAFBmZqaYB4B8fHyosrLSqG1KpZIqKirIzc2NPvvsMzF/8uTJ5OXlRRUVFWJecXExOTs7azglaWlpBIAOHDig0W5KSgo5OTlRaWmpwXurnJI+ffpQXV2djp7U1FQxT90pIXrgWNTW1mq0OWrUKBo/frxRzcnJyeTg4EAFBQVGyz3//PMkk8nI3d2dPv30U9q/fz/Fx8eTg4MDLViwwGhd7pS0HO6UtC5cmwmUSqJhwx44JmvXtrzNVoA7JVbolAwd+uBzYsk0dKhR8w3y2GOPUVBQkPhaqVSSr68vPfnkk2JeQUEBMcZozZo1Yt6ECROoZ8+e4uvVq1cTALp48SLV1tZqpPbt21NMTIxYFgDNnDlTrz1btmyhQYMGkbu7OwEQ06xZs8QyAQEBNG3aNJ26w4YN03BKpkyZQv7+/jr2HDt2jABojFBoc+7cOQJACQkJOtf8/PwoKipKfN1YpyQpKYmcnZ1p4cKF9PPPP1NNTY3B+5siMjKSANDSpUs18mfPnk1OTk4aDqQ21dXVzb6vtdNW2izhlJhyVG0Zrq0RlJQQdekifOHL5US//dY67bYAc/WbMafEeiIPrZSQkMaVq6wEfv0VUCgAqRTo3x/QjhFqTJmW2qHO8ePHcfbsWcTFxaGsrEzMnzBhAv71r3/h/Pnz6NmzJ/z9/REREYGNGzciOjoaZWVl2LVrl8aKkz/++AOA4WjsW7duabz28fHRKbNz505MmjQJ06dPR2JiIry8vCCRSDBy5EiNFSUlJSXo3LmzTv0uXbrg8uXLGjYVFhbCycmpUTapo1rF0UW1iZHWfa5fv26wriEWLlwImUyGjRs34sMPP4SbmxteeOEFfPLJJ/Dy8mpSWx07dgQAREZGauQ/99xzWLVqFc6cOYMhQ4borWvPK1TsWZu/v7+lTTAbXFsjUMWXREY+iC85fhxwc2ud9puBJfqNOyUmUFv4oJeqqirI5XIAmoGuRUWaq2xU1xQKzSBYc7JhwwYAwJIlS7BkyRKd62lpaUhJSQEATJ06Fa+++ioKCwuRk5MDhUKBv//972JZ1UNyz5498PDw0GlLdV2FKvhTnc2bNyMwMBDr1Za+1dbW6gTK+vj4iE6QOqWlpTr3DAgIwDfffKNTFoBOUKw6KidIu01VXkgzvEAnJyfExcUhLi4ON27cQFZWFmJjY1FZWYktW7Y0qa2+ffsC0H0fhX8yjK9CUf9M2hv2rC0/Px99+vSxtBlmgWtrJKr9S5KTH+xfsmGDEAhrASzRb3z1TQtRX+VhaJWNoVU55kShUGDz5s0ICwvD/v37dVJISAjS09PFh9zEiRMhk8mwadMmpKenIyIiAt26dRPbi4yMhEQiwdWrVxEaGqqTAgICTNpUWVmpsyw4PT0ddXV1GnmDBw9GdnY2KisrxbySkhIcOnRIo9yIESNQVFQENzc3vTYZG51Q9dvWrVs1+vDQoUO4du0annzySYN1Vf+tG1sJ4u3tjejoaAwfPhy/N2Mb6XHjxgEAdu/erZGfk5MDmUyGYCPLBttiUzdLYc/a1D/v9gbX1gSsaP8SS/QbHylpZVSOifq+JEDbOiQAkJWVhVu3bmHp0qV45plndK7PmjUL//jHP5CXl4dhw4ahffv2GDt2LFasWIGSkhKsWbNGo3yPHj0QFxeH119/Hf/9738xdOhQyGQyFBUVYe/evYiOjsYwlVgDjBgxAtu2bUNMTAxGjx6NkydP4vPPP0eHDh00yr377rvYunUrnn/+ebz55puoqanB+++/jy5dumiMELz00ktYt24dnn32Wbzxxhvo378/FAoFLl26hB07dmDbtm0m19nfv38f48aNw6xZs/Dnn3/inXfeQVBQEKZNm2awzmOPPQYAWLp0Kf7nf/4HDg4OCA0Nxd/+9jf0798ff/nLX+Dh4YH/+7//w+7duzFr1iyx7nvvvYf33nsPly5dMjo0GhwcjBkzZmDRokWor6/HX/7yF+Tm5iI1NRUJCQlws+CQLofDMSM2sH+JWTEUbGJvyVxLgtVXiKijvvy3LZcAqxg7diy1a9fOoH1lZWUkl8s1AjizsrIIgLgSR1/dtLQ0CgsLIxcXF3J1daXevXvT3LlzqaioSCwDgOLj43Xq1tXVUXx8PPn4+JBcLqeIiAg6deqUTiApEdGePXuof//+JJVKKSAggFatWkXjxo2jkJAQjXJVVVWUmJhIvXr1IqlUSh4eHhQaGkqJiYk6gajqnD17lgDQihUrKCYmhry8vEgul9PIkSPp8uXLGmW17VMqlTRnzhzq1KkTMcZI+DMi+vTTTyksLIw8PT1JJpNRz549KTExUWN5cWOXBBMJy7Lj4+PJz8+PnJycKCgoiJYvX26ynqE+twfaSpslAl1//fXXNr9nW8G1NYPcXCLGhAdI795E9++b5z5GMJc2GAl0ZUQPx377oaGhdOLECYPXzTF3ppq2Adp+F1d7o7y8HIGBgRg1ahS++uorS5vDsXPsOQaCY0MkJQnxJQAwdapF40taE8bYSSIK1XeNx5S0EGNHqaumcmzVIbHkMfHz5s1DRkYGDhw4gIyMDAwfPhx37tzB/PnzW6V9S2ozN1ybbVJcXGxpE8wG19ZMLBxfYol+405JC1Hfgl0fqm3mbRFT2sxJdXU14uLi8Nxzz+G1116Dq6srcnNz0a9fv1Zp35LazA3XZpuUlJRY2gSzwbU1E1V8iWrrgrlzgWYEzjcXS/QbD3TlWCXagbYcDofzUGKF+5eYEz5SwuFwOByONaPavwR4sH+JncaDcqekhchkMkubYDa4NtuEa7NN7DmwlmtrBSwQX2KJfuNOCYfD4XA41o6F40vaCu6UtBD1M1vsDa7NNuHabJP8/HxLm2A2uLZWQhVfwtiD+JLycrPdzhL9xp0SDofD4XBsBTuPL+FOCYfD4XA4toQVnY/T2nCnpIU4OTlZ2gSzwbXZJlybbeLj42NpE8wG19bKtFF8iSW0caekhUilUoPXKisrkZGRgYyMDKMnyrYF0dHRYIwhNja20XWMabN1iouLwRhDamqqybLdu3fHjBkzxNd5eXlISkoy64m1M2bMAGNMb+ptYjc+e+43e9bm6+traRPMBtdmBtogvsQS2rhT0kKMHe28a9cuTJkyBVOmTMGuXbva0CpNqqqq8O233wIANm3aBKVS2ah69nzceFOcxMzMTCQkJIiv8/LykJycbFanJCEhAYcPH9ZIGRkZAICxY8carWvP/WbP2k6fPm1pE8wG12YmzBxfYgltfEfXFqJ+oCERaWzL+/XXX2v8PmTIEPG1j48PWBsdrJSZmYl79+5h5MiRyM7Oxu7duzF69GiT9VrrsMa6ujoQERwdrefj1hRtAwYMMKMl+unRowd69Oihkbd3714AwPTp043WtedDNu1Zmz1voc+1mZGEBOCnn4RD1tLThViTmTNbpWlLaOMjJa3IgQMH0LVrVzFt27ZNvJaZmalx7aeffmozuzZs2AAPDw+sX78ecrkcaWlp4rVjx46BMYadO3fq1Js/fz46deqk8cFcs2YN+vfvD5lMBi8vL0RFReH27dsa9RhjiI+Px+LFixEQEACpVIrffvsN1dXViImJQXBwMNzc3ODt7Y0xY8bg3LlzOvfOzc3FgAEDIJPJEBgYiNTUVMyYMQPdu3fXKFdZWYm4uDjxPgEBAfjggw8aPYqhUCgQGxuLzp07w8XFBaNHj0ZBQYFGGfXpm6SkJCQ3nNrp5OQkTqkAgFKpREJCAnr06CG+P+Hh4Th48GCjbDFFWloaBg4ciL59+7ZKexwOxw6wt/1LiOihSAMHDiRjnD171uh1Q1RWVoq/T5s2jQBopCFDhtCQIUN08qdNm9as+zWV69evk0QiodmzZxMR0eTJk8nZ2Zlu374tlunVqxdNnDhRo15NTQ15enrS66+/LubFxcWRo6MjxcbGUk5ODq1du5Z8fX1p0KBBpFQqxXIAyNfXl8LDw2nr1q30ww8/0I0bN6isrIyioqIoIyOD8vLy6Pvvv6fhw4eTu7s7lZSUiPXPnDlDUqmUwsPDKTMzk7Zs2ULBwcHUrVs38vf3F8vV1tZSeHg4eXp60rJlyyg3N5dSUlLI2dmZYmNjjb4v+fn5BID8/Pxo9OjRlJWVRWvXriVvb28KCgoihUIhlvX396fp06cTEVFRURFFRUURADp48CAdPnyYDh8+TEREKSkp5OrqSsuXL6e8vDzasWMHLVq0iLZv3y62lZiYSADoypUrJnpOk4MHDxIA+vzzz02WVf9M2httpa253we2ds+2gmtrA3JziRgjAoh69ya6f7/FTZpLG4ATZOBZbT3j6VbKggUL8J///KdRZSsrKyGVSqFQKODg4IC+ffuKUxb9+vXDmTNnUFdXB6lUivz8fDzzzDONtiMkJATLly9vsv3p6emor6/HtGnTAAhD/xkZGdiyZQtmz54NAJg6dSpSUlJw9+5duLu7AwCys7Nx+/ZtTJ06FQBQUFCATz75BImJiVikmsME0LNnT4SHh2Pnzp0YN26cmE9E2LNnD+RyuYY96oGldXV1eP7559GlSxdkZGQgJiYGAJCSkoL27dsjJycHLi4uAICnn34aAQEB8Pb2FutnZGTg4MGDOHDgACIiIgAAzz77LAAgOTkZcXFx6Ny5s973RbVdebt27bB9+3ZIJBINPWlpaYiKitKp5+fnBz8/PwBAWFiYxpTU4cOH8dxzz2H+/Pli3pgxYzTqSyQSODg4NHnqLi0tDU5OTpg8ebLJstrvuT1hz9r4Vuy2idVoU8WXJCc/iC/ZsEEIhG0mFtFmyFuxt9TckZKhQ4fqjHJYIg0dOtSo/YZ47LHHKCgoSHytVCrJ19eXnnzySTGvoKCAGGO0Zs0aMW/ChAnUs2dP8fXq1asJAF28eJFqa2s1Uvv27SkmJkYsC4Bmzpyp154tW7bQoEGDyN3dXUPfrFmzxDIBAQF6R5KGDRumMVIyZcoU8vf317Hn2LFjBEBjhEKbc+fOEQBKSEjQuebn50dRUVHia/WREqIHox21tbUa9ZKSksjZ2ZkWLlxIP//8M9XU1Bi8f1Oorq6mDh060Pjx4xtd3l5pK22W+O+3oKCgze/ZVnBtbYRSSTRsmDBaAhCtXdui5sylDXykpPmEhIQYvV5XVwcHBweNvJKSEpw/fx7Ag//IVdtj9+zZs1lrv03ZoY/jx4/j7NmziIuLQ1lZmZg/YcIE/Otf/8L58+fRs2dP+Pv7IyIiAhs3bkR0dDTKysqwa9cuxMXFiXX++OMPAEBgYKDee926dUvjtT6NO3fuxKRJkzB9+nQkJibCy8sLEokEI0eO1Ng+vKSkRO8IR5cuXXD58mUNmwoLCw3uXaFtkzp1dXVim/ruc/36dYN1DbFw4ULIZDJs3LgRH374Idzc3PDCCy/gk08+gZeXV5PbU7F9+3aUlZWZDHBVoVQq4ezs3Oz7WTP2rO3mzZvw9/e3tBlmgWtrI1TxJSEhQGmpEF/yxBNAcHCzmrOENu6UmMDUlElFRQVcXV018p599lnRKdE+q8PPzw8//vhjq9poiA0bNgAAlixZgiVLluhcT0tLQ0pKCgBhCufVV19FYWEhcnJyoFAoMGnSJLFsx44dAQB79uyBh4eHTluq6yr0TU9s3rwZgYGBWK+2+2Btba1OoKyPj4/oBKlTWlqqc8+AgAB88803OmUB6ATF6kO7TVVec5xAJycnxMXFIS4uDjdu3EBWVhZiY2NRWVmJLVu2NLk9FRs2bICXlxdGjhzZ7DY4HM5Dgmr/ksjIB/uXHD8OuLlZ2rJGwVfftDJEhH379omvX3zxRbz44ovi63379kEYvTIvCoUCmzdvRlhYGPbv36+TQkJCkJ6eLtoyceJEyGQybNq0Cenp6YiIiNDwkCMjIyGRSHD16lWEhobqpICAAJM2VVZW6iwLTk9PF0ctVAwePBjZ2dkae1KUlJTg0KFDGuVGjBiBoqIiuLm56bWpMaMTW7du1Vipc+jQIVy7dg1PPvmkwTqq/9SN7XXi7e2N6OhoDB8+HL+3IBK+tLQUe/bswZQpU+x6N1MOh9OK2PL5OIbmdewtmWv1TV1dnU7epUuX6IknnqCNGzeKeRs3bqRBgwbRpUuXmnWfpvLdd98RAFq/fr3e6ytXriQAtG/fPjFv0qRJ5OvrS4wxSk1N1dH2zjvvkEwmo7feeouysrIoNzeX1q1bR1OmTNFoBwDFx8fr3HPVqlUEgBYsWEC5ubm0ZMkS6tq1K3Xo0EEjZuPMmTPk5ORE4eHhtG3bNo3VNwEBAWI5hUJBERER5OvrS0uXLqXc3FzKzs6mL774giIjI6miosLg+3Pp0iVx9c2YMWMoKyuL1q1bZ3L1DRHRtm3bCAAlJibSkSNH6Pjx40RENHbsWEpISKDMzEzKy8ujZcuWkVwupwULFoh1k5OTycHBodFztUuXLiUAdPLkyUaVJ9L/mbQX2kqbJWJK1D9z9gbXZgFaIb7EXNpgJKbE4s5CWyVzOSXawY7WwtixY6ldu3YGH8xlZWUkl8s1HrZZWVkEgGQyGZWVlenVlpaWRmFhYeTi4kKurq7Uu3dvmjt3LhUVFYllDDkldXV1FB8fTz4+PiSXyykiIoJOnTql89AnItqzZw/179+fpFIpBQQE0KpVq2jcuHEUEhKiUa6qqooSExOpV69eJJVKycPDg0JDQykxMdFo31y4cIEA0IoVKygmJoa8vLxILpfTyJEj6fLlyxplte1TKpU0Z84c6tSpEzHGSPDtiT799FMKCwsjT09Pkslk1LNnT0pMTNT4w27qkuB+/fpRcHBwo8qqsNbPZGvQVtos4ZSUlZW1+T3bCq7NQpSUEHXpIjzq5XKi339vUnVzaTPmlDDhuv0TGhpKJ06cMHg9Pz+/Wcuf9MWU2AvWpK28vByBgYEYNWoUvvrqqxa3Z03aWhuureU09/ugJZw8eRIDBw5s03u2FVybBfnxRyG+hAjo00eIL2nk35C5tDHGThJRqL5rPKaEY5XMmzcPGRkZOHDgADIyMjB8+HDcuXNHYw8QDofD4ZhAPb4kP19YkWPF8NU3HKukuroacXFxKC0thVQqxaBBg5Cbm4t+/fpZ2jQOh8OxLdTPx9mwAXjmGUDt5HNrgjslLcSej1K3pLY1a9aYtX3eb7aJPWuzmr0uzADXZmG09y+ZM0fYv8TEOVqW0Manb1qIPS/T5NpsE67NNmnJBnvWDtdmBaj2L2Hswf4lFRVGq1hCG3dKWkiFiU61Zbg224Rrs01OnjxpaRPMBtdmJTQxvsQS2rhTwuFwOBzOw0JCAjBsmPD7hg2A2g7b1gB3SsxMvbIe9cp60wU5HA6HwzE3qvgS1blfc+YAZ85Y1iY1uFPSQrQP49OmZHUJStaUtJE1rYspbbYM12ab2LM2d3d3S5tgNrg2K6OR8SWW0MadkhaiOgVYH7V3anFl0RVcSbiC2rLaNrSqdTCmzdbh2mwTe9Zm6ARue4Brs0IaEV9iCW3cKWkh2qcAq1P4fiGUt5RQ3lKi8P3CNrSqdTCmzdbh2mwTe9Z28eJFS5tgNrg2K8VEfIkltHGnpIVon3CrovJ8Ja5/cV18ff3z66g8X6m3bFsQHR0NxhhiY2MbXceQNnvg8uXLYIwhNTXVZNnu3btjhtpGQ3l5eUhKStI4XdhcHDlyBCNGjECHDh3g6uqKxx9/HJs3bzZaR9VvJ0+ehIuLC65fv65TpqqqCu7u7mCM4ddff220PUlJSWCM6aRx48Y1SZeKvLw8nba8vb0xcuRIHDt2zKA2U/YwxjRGVUpKSuDi4qK3TWvh7t27ljbBbHBtVoqDA/DFF4Bq6e8//iFssFZcDBQXo/LiRfF3jXTzptlM4punmYlLb1wCKQkufV0AAJVnKnHpzUt4fMfjbW5LVVUVvv32WwDApk2b8PHHH8PRkXd9Y8nMzET79u3F13l5eUhOTsa7774LicR8fv2uXbswfvx4TJkyBV9//TWkUinOnj3b6NGCt956C6+88gq6du2qc+3777/HvXv3AABpaWlYunRpk2w7ePCgRnyHp6dnk+pr8/nnn+OJJ54AEeHatWtYsmQJhg8fjl9//RUBAQEG60VHR2PEiBEaeRUVFRgxYgTGjh0r5vn4+ODVV1/FW2+9hQMHDrTIVg7Hrti27YGTUV0N/PWv4iWD+2enpADx8WYxhz+ZzMDtPbdxK+sWACBwmTAnd/q507i18xZu770Nz8iWfYE3lczMTNy7dw8jR45EdnY2du/ejdGjR7fZ/evq6kBENusIDRgwoM3vef/+fcycORNz5szB8uXLxfzhw4c3qv6pU6ewf/9+fPHFF3qvb9iwAZ6enggKChId1aYEkYaFhbVqf/bp0weDBw8WXw8YMABBQUHYvXs3/vGPfxis5+fnBz8/P4289PR0KJVKTJ8+XSN/1qxZ6Nu3L44dO4ZBgwa1mu0cjk0zbx6wdClw507jynt4CHXMhMWnbxhjcxhjVxhj1Yyxk4yxpxtZL4gxdp8xVm5uG42hfWJpvbIeF2OFebiOYzrCM9ITnpGe6Di6IwDgUuylNl8ivGHDBnh4eGD9+vWQy+VIS0sTrx07dgyMMezcuVOn3ptvvolOnTqhtvZBkO6aNWvQv39/yGQyeHl5ISoqCrdv39aoxxhDfHw8Fi9ejICAAEilUvz222+orq5GTEwMgoOD4ebmBm9vb4wZMwbnzp3TuXdubi4GDBgAmUyGwMBApKamYsaMGejevbtGucrKSsTFxYn3CQgIwAcffGByasXFRRjBUigUiI2NRefOneHi4oLRo0ejoKBAo6z69E1SUhKSk5MBCLuLqqYKAECpVCIhIQE9evQQ35/w8HAcPHjQqC36+Pbbb/Hnn3/ijTfeaHJdV1dXrFmzBv369UNfPdtIX79+HT/++CNefPFFREdHo7S0FDk5OU2+jzlRjUypf/YA3b83fWzYsAFdunTB888/r5H/2GOP4fHHH2/UlJ0lsOqTZlsI12bFtG8PqL5n1P8x+ewz4Pp1IeXnPzhZ+I03hDrmgogslgBMAlAL4FUAfQB8AaAcwCMm6kkBnASwC0B5Y+41cOBAMsbZs2eNXjeEQqHQeH3ty2u0H/spzymPKs5XiPkV/62gPMc82o/9dG3ltWbdqzlcv36dJBIJzZ49m4iIJk+eTM7OznT79m2xTK9evWjixIka9WpqasjT05Nef/11MS8uLo4cHR0pNjaWcnJyaO3ateTr60uDBg0ipVIplgNAvr6+FB4eTlu3bqUffviBbty4QWVlZRQVFUUZGRmUl5dH33//PQ0fPpzc3d2ppKRErH/mzBmSSqUUHh5OmZmZtGXLFgoODqZu3bqRv7+/WK62tpbCw8PJ09OTli1bRrm5uZSSkkLOzs4UGxtr9H05f/48ASA/Pz8aPXo0ZWVl0dq1a8nb25uCgoI0+tXf35+mT59ORERFRUUUFRVFAOjgwYN0+PBhOnz4MBERpaSkkKurKy1fvpzy8vJox44dtGjRItq+fbvYVmJiIgGgK1euGLVv5syZ5OnpSbt27aLg4GBycHAgPz8/SkpK0niv9aFQKKh79+40d+5cvdc/+ugjAkBHjhyhu3fvkkwmo//93/812qa2/d7e3iSRSOiRRx6ht99+myorKxtVX5v9+/cTAMrJyaHa2lpSKBR0+fJlevHFF8nFxYUuX76so80YRUVFJJFIDPb/3LlzqVu3bibtau73QUv4888/2/yebQXXZuXcvUvk4UEEELm6Cj/lcrr988/C9ZQUIc/DQyjbQgCcIEPPd0MX2iIBOApgjVbeBQAfmai3DMA6ADPM7ZScn3+eTg09ZTCdCD8h/n7yqZOi43HI75BO2UNdD4kOy8mnThptVzudn3/eqP2GWLx4MQGgX375hYiIdu/eTQBo5cqVYpmUlBSSyWRUVlYm5mVmZhIAOnr0KBERXblyhSQSCSUnJ2u0f/DgQQJAmZmZYh4A8vHxMfmgUiqVVFFRQW5ubvTZZ5+J+ZMnTyYvLy+qqHjg1BUXF5Ozs7OGU5KWlkYA6MCBAxrtpqSkkJOTE5WWlhq895kzZwgA9enTh+rq6nT0pKaminnqTgnRgwdzbW2tRpujRo2i8ePHG9WcnJxMDg4OVFBQYLTc888/TzKZjNzd3enTTz+l/fv3U3x8PDk4ONCCBQuM1r106RIBoNWrV+u93qdPH+rVq5f4+sUXXyRnZ2e6c+eO0XaJiNLT02nx4sWUk5NDe/bsoTfffJOcnJxo+PDhJuvqQ+WUaCd3d3fatWuXTvny8nKj7X344YcEgH799Ve911NTUwkAXb9+3Wg7lnBKTpw40eb3bCu4NhtA5Xi0ayf8BKgyIICouPiBw5KS0iq3MuaUWGz6hjEmBTAQwB6tS3sADDFSbxSA0QD+n/mse0D5f8px98Bdg+n+wfvi7/cO3QMpCQCguKbQKau4rgAAUC3h3qF7RtvVTuX/ad4sVVpaGoKCgvDkk08CEGISfH19NaZwXn75ZdTU1IjBsIAwLx8UFCTOve/duxf19fV46aWXoFQqxRQWFob27dvjp59+0rjviBEjIJfLdez55ptvEBYWhg4dOsDR0RGurq4oLy/Hf//7X7HMkSNHMHLkSHGKBRACFYcM0fxY7N69G/7+/hgyZIiGTc899xxqa2tx5MgRk+/PCy+8oBGs+tRTT8HPzw+HDx82WVebJ554AtnZ2YiPj8fBgwehUCh0yixatAhKpdLk6Zv19fWorq7GokWL8MYbb+CZZ55BSkoKXn31VaxYscJoxP+NGzcAAJ06ddK5duzYMeTn52Pq1Kli3vTp01FTU4NvvvnGpMaXX34ZcXFxeO655xAZGYlPPvkEn3zyCXJzc5Gbm2uyviFWrFiB48eP4/jx48jOzsaIESMwceLEJgelpqWlYcCAAejXT3+Inuo9KS4ubratHI5dMm+eEC9y/764TFh+5QowapQQb2LmWBIVlow89ALgAKBUK78UgN5oPsaYD4A1ACYQ0X3VXL4hGGOvAXgNALp27apxuFCfPn0AAPn5+QAAR0dHKBQKSKVSVFZWqkZkIA8WHqxUL47SAAAkDhIQEeqUdeJDjUkYFCUKVF+oBhjg+hdXSFwkkEgkUJYrUXGqAiDAuYczZH4ywTOsf9AmkwjxCfV1D+IhGGNgEgZ5sFw8jIwxBhcXFygUCo05d9USSNXqjJMnT+Ls2bOIi4tDcXGxaP/YsWOxatUq/P777wgICICXlxeeeuopbNy4ETNmzEBpaSl27dqFN954A7W1tXBycsK1a9cAGN5Mp7RU6EaVPR07dkRFRQWcnZ0hkUhQVVWF7OxsTJo0CS+//DISExPh5uYGxhgmTJiA8nLB6VIoFCgpKYGHhwcqKio0NHXs2BGXLl0S+6mkpASFhYUGT44tLi5GfX096uvrUVNTI+ZLpVLx9w4dOqCiogIODg6QyWSorq5Gp06dcPXqVVRUVIgxDEqlUnz/VfEqFRUVYrCno6MjFi5cCAcHB2RkZODDDz+Em5sbXnjhBXzwwQcaOyNq9xMgxKeof/ZU5SMjI1FTUwOlUgkAiIiIwKpVq/Drr79qzGVLpVI4OTmhoqJCXFWj+vuorq4Wl9Kq4ilGjBghLhV+7LHH0KlTJ2zYsAEvvfSS2KajoyOcnZ1RVVUlatb32Rs7diwWLFiAo0ePis6vPk0AIJFIIJfLRU1VVVUAhM9VSEgIampq0KdPHzz99NMYPHgw3n77bezbt09sU6FQwNXVVUMTIMSa/PLLLzh37hyWLFmi89lToQrmLSsrM/r3pFAoUFkpLOFXfUcAgnPs6+uL06dPi2VdXFzQp08fFBYW4qbaUsl+/fqhsrJSY68Hf39/eHl5aXwXubu7IzAwEEVFRVBn4MCBuHnzJgoLH+xxFBgYCBcXF5w+fVrM8/Lygr+/P/Lz80WbnZyc0K9fPxQXF6Ok5MGO0trfe+bWdPHiRdy9e1e8nz1pUsdeNHm/+CK6rlwJ/Oc/UAweDMejR4GzZyEBUD13LhzkcpxWq99STXoxNIRi7gTAF8JQ7dNa+YkAzhmo8yOABLXXM2DhmBLtIfy62jo62vco7cd+Oj3mtJh/evRp2o/9dCz4GNXV1mk3Yxbmzp2rd2hcleLj48WyqampxBijgoIC+ve//02MMbpw4YJ4feXKlQSA9uzZQ8ePH9dJ6nP/2m2rmDJlCgUGBmrkKRQKcnBw0JgeCQgIoGnTpunUHzZsmMb0zaRJkyggIECvPcePHzc613vhwgUCQAkJCTrX/Pz8KCoqSnzd2OkbdUpKSmjNmjXUrl27RsdrqPP+++8TAPrtt9808r/77jsCIMax6EM1NbVp0yaNfFWckLHPhHqfN5bS0lICQB999FGT66qmb/bu3atzbeLEiSSTyTTyjL3nc+bMIUdHR/rjjz8Mltm8eTMBMPn3bonpG/XpU3uDa7MR1GNL4uKoeto0as1YEhWwxukbADcB1AHw1srvDN3RExV/BZDIGFMyxpQAvgLg2vD6NfOZahjtfSokjhJxGbBqCbD6EuEen/WAxNH8b7tCocDmzZsRFhaG/fv366SQkBCkp6eL/8FOnDgRMpkMmzZtQnp6OiIiIvDoo4+K7UVGRkIikeDq1asIDQ3VScb2klBRWVmps4w0PT1dZ0OswYMHIzs7W/S8AWHzq0OHDmmUGzFiBIqKiuDm5qbXJi/VhkB6UPXb1q1bNVbqHDp0CNeuXdP4j18bZ2dnAND4D1wbb29vREdHY/jw4fj9998NljOEajOy3bt3a+Tn5ORAJpMhODjYYN1HH30UMpkMly9f1sjfuXMnbt++jcTERJ3Pg2pDNvVpvcayadMmAMIy4daivr4eZ86c0ZmCMrQvjOrzPnLkSL3TViquXLkirtKyNtSnK+0Nrs1GUF+Js3o1pKpVmeZecaOOIW+lLRKEQNfVWnnnYSDQFUCwVooHUNnwu4exe5lrpMRQ4J1qZORo36N6R07Mjeo/6vXr1+u9rhr52Ldvn5g3adIk8vX1JcYYpaam6mh75513SCaT0VtvvUVZWVmUm5tL69atoylTpmi0AwMjJatWrSIAtGDBAsrNzaUlS5ZQ165dqUOHDhojEWfOnCEnJycKDw+nbdu2aay+CQgIEMspFAqKiIggX19fWrp0KeXm5lJ2djZ98cUXFBkZqREoq41qNMHPz4/GjBlDWVlZtG7dOpOrb4iItm3bRgAoMTGRjhw5QsePHyciorFjx1JCQgJlZmZSXl4eLVu2jORyuUZgamMDXYmIZsyYQXK5nJYsWUJ79+6luLg4kkgklJiYaLReeXk5DR06lMaMGaORP2bMGHJzc6P79+/rrRcWFkb+/v5UX19vsO2QkBD67LPPaNeuXZSdnU0xMTHk6OhII0aM0CinGgFZt26dUVtV5T7//HNxJdOOHTvohRdeIAD08ccf62jTh+rz/t133xm937hx4+ipp54yWoaIB7q2NlybDaE+WmKGURIi4yMllnZKJgFQAIiGsCT4nxCWBPs3XP8IwI9G6s+AhadvDH1Jqi8B1rdE2NyMHTuW2rVrZ/DBXFZWRnK5XONhm5WVRQDElTj6tKWlpVFYWBi5uLiQq6sr9e7dm+bOnUtFRUViGUNOSV1dHcXHx5OPjw/J5XKKiIigU6dO6Tz0iYj27NlD/fv3J6lUSgEBAbRq1SoaN24chYSEaJSrqqqixMRE6tWrF0mlUvLw8KDQ0FBKTEw0OtSvckpWrFhBMTEx5OXlRXK5nEaOHKmzDFXbPqVSSXPmzKFOnToRY4wE357o008/pbCwMPL09CSZTEY9e/akxMREDQensUuCiYTplvj4ePLz8yMnJycKCgqi5cuXm6xXXl5OX375Jbm6uop9+Mcff5CjoyO98sorBuutXr2aAND+/fsNlpk0aRI9+uijJJfLSSqVUp8+fei9996j6upqjXKqz9IPP/xg1FZ9q288PDxo8ODB9PXXX+vVpo+xY8eSp6cn1dTUGLxXZWUltWvXjr744gujNhFxp6S14dpsDNVKnFZccaOO1Tolgm2YA6AAQA2EvUci1K6tB1BgpK7VOiVERBdiLohOyYXYps/VWxpTyy/bkvv371OXLl2MPlSbgjVpa23Ky8vp7t271K5dO0pPT7eIDe+88w717dvX6KhLc2hJv23evJnc3NwatfSZOyWtC9dmY9y9S5ScTNdnzWr1URIi406Jxff9JqIvAXxp4NoME3XXQ3BcLIaxrbb9E/xxI+2G+LutYclt4efNm4chQ4bA19cXxcXF+Oc//4k7d+5g/vz5rdK+rW553xhUS63j4uLw8ccf46WXXoKplWqtzYEDB7Bw4cJWv29L+m3JkiV466230KFDh9YzqBUxFgNl63BtNkb79sCiRagtLGy7WJIG7PebuY1QBT3qw8nDCQHvBQAMcOqgf9mqNWNMm7mprq5GXFwcSktLIZVKMWjQIOTm5hrcf6KpWFKbuVFpi42NRV1dHUpKSuDr69umNmgHJbcWze23Gzdu4G9/+xvefPPNVrao9TC1d40tw7XZJpbQxoSRFPsnNDSUTpw4YfB6fn6+uI66KVRVVendJEyF6pybtlhx09qY0mbLcG22SVtpa+73ga3ds63g2mwTc2ljjJ0kolB91/hISQsxdfCbLTojKkxps2W4NtvEnrWpL4G3N7g228QS2mz3icnhcDgcDseu4E6JGs2ZymrrAMK2hGuzTbi2lmGpKW1DxyXYA1ybbWIJbdwpaUAqlRrdodMQdrWbnxZcm23CtbWMqqoqiwRCt1YQtzXCtdkmltDGnZIGvLy8cO3aNdy+fRu1tbWN/m9J30mw9gLXZptwbU2HiFBbW4vbt2/j2rVr6Nixo1nuYwx7PrmYa7NNLKGNB7o24O7uDmdnZ/z555+4deuWeCqrKVQn1tojXJttwrU1D0dHR8hkMjzyyCPiSc5tiSWWbrcVXJttYglt3ClRQyaToVu3bk2qc/LkSfTv399MFlkWrs024do4HI6twqdvOBwOh8PhWAV887QWUllZabeBhVybbcK12SZcm23CtTUdY5un8ZESDofD4XA4VgF3SlpIfn6+pU0wG1ybbcK12SZcm23CtbUu3CnhcDgcDodjFXCnhMPhcDgcjlXw0AS6Msb+BFBohqa9ANw0Q7vWANdmm3BttgnXZptwbU3Hn4g66bvw0Dgl5oIxdsJQFLGtw7XZJlybbcK12SZcW+vCp284HA6Hw+FYBdwp4XA4HA6HYxVwp6TlrLa0AWaEa7NNuDbbhGuzTbi2VoTHlHA4HA6Hw7EK+EgJh8PhcDgcq4A7JRwOh8PhcKwC7pQ0wBh7hzF2nDF2jzH2J2NsJ2MsWKvM+4yxc4yxCsbYHcbYj4yxIY1oeyhj7CRjrJoxdpkxNtt8SvTe3yzaGGPPMMZIT+ptXkUaNpjUplV+dYONbzaibavvN63yjdJmK/3GGFuvx8YjjWjb6vutOdpspd8ayvVkjH3PGCtjjFUyxk4xxvqYaNvq+62hXJO02Uq/GbCRGGMrTLTdqv3GnZIHPAPgSwBDAPwVgBJALmPMU63MfwHMBfA4gHAAVwDsZox1MdQoYywAQDaAXwAMAPARgC8YY383gwZDPAMzaFOjLwAftXSh1Sw3zTMwrQ0AwBh7AcATAIpNNWpD/QagadrUsIV+y9WycaSxRm2s35qkTQ2r7reGPjgE4TvkrwCCAbwLoNxQo7bSb83RpoZV95uWbT4AxjTkf2OoUbP0GxHxpCcBcANQB2CMkTLtARCA542UWQLgglZeKoDDdqDtmYYyXpbuL1PaAPgDuA6gD4ACAG+aaMdm+q0Z2myi3wCsB5DVxHZsot+aqc1W+u1rAJvstN+ao80m+k1PmTUA/tvW/cZHSgzTDsJI0h19FxljUgCvAbgH4D9G2nkSwB6tvBwAoYwxp5ab2SxaS5uKE4yxEiZM+QxrNSubh442xpgjgAwAKUTU2GMvbaLfmqlNhVX3WwPhjLE/GGPnGWNrGGOdTbRjE/3WQFO1qbDafmOMSSD8h32WMba7YargOGNskol2rL7fWqBNhdX2mzaMsXYAXoTgmBij1fuNOyWG+SeEB/Jh9UzG2GjGWDmAagAxACKJqNRIO94AtK+XAnCEcK6AJWgtbSUA/gHg7wAmQJgC+pExFmEOoxuJPm3JAG4R0comtGMr/dYcbbbSb7sBTAPwLIA3AAwCsI8x5mykHVvpt+Zos4V+6wzhv/CFEB5WkRCc5k2MsdFG2rGFfmuuNlvoN20mA3AGsMFEO63fb5YeRrLGBOAzCHPzj+q55gogEMBgAF9BGC73MdLWeQAJWnlDIQzneduyNgPtZwPYYS391vBeXwfQSS2vAKanOKy+35qrzRb6zUA5XwC1ACbYcr81V5st9FuDDgLwtVbZrwH8YMv91lxtttBvesocB/BNI9pq9X7jIyVaMMaWQfAS/0pEl7WvE1EFEV0koiNEFAXhiyTaSJM3IHiT6nSGEGh0q5XMbhRm0KaPowCCWm5t0zCibRiEoK0SxpiSMaaEEIOxhDF2zUiTttBvzdWmD2vrNx2IqBjANRi30xb6TYdGatOHtfXbTQjv9VmtKvkAHjHSpC30W3O16cPa+k29TAiAUJieugHM0G+OzalkrzDG/glhHu0ZIjrXyGoSCMNchjgMYJxWXiSAE0RU22Qjm4mZtOkjBMJwZZthQtuXALZq5eVAGHY19kdnC/3WXG36CIF19Zu+8l4AusK4nbbQb/rKN0abPkKaUadFGNNGRArG2HEAvbSq9QRQaKRZq++3FmjTRwisqN+0eA3CiGtuI5pt/X6zxPCRNSYAKyAEdv4VguenSm4N19sDSAEQBsErHghgLYAaAP3U2kkDkKb2OgBABYDlEFZHRANQAPi7HWhb0PCBDIKw3O0jCMN2TRqCNqc2A3UKoDXFYYv91gJtVt9vEObuP4UQSNcdwgqGwxBGE9rZcr+1QJvV91tDmXEN7/lrEKaDX4Uw6jrKlvutBdpsot8ayrkAuAsg3kA7Zu+3NnlDbCE1fEj0pSS1zsqEMBdX0/BzO4AwrXbyAORp5Q0FcKqh3hUAs+1BG4C3AVwEUAXgNoCfAYy0Jm0G6hRA98Ftc/3WXG220G8A5BBGff5o+JIrhLCMtput91tztdlCv6mVmwEh3qAKwGkAk22935qrzcb6bSaEqRdfA+2Yvd/4gXwcDofD4XCsAh7oyuFwOBwOxyrgTgmHw+FwOByrgDslHA6Hw+FwrALulHA4HA6Hw7EKuFPC4XA4HA7HKuBOCYfD4XA4HKuAOyUcDofD4XCsAu6UcDgPGYyxZxhjxBibYWlbtDGnbYyxPMZYQVva0ZR7cjgc7pRwODZPw8Ozsam7pe21BxhjKxhj1xljrBl18/T0y03G2FHG2GzGmIM5bOZwbAF+IB+HY/tM1Xr9NISzOVZD2NJanT8hnLfCaSYNjsjfAGyn5m+JXYMHJ3AzAF0gHJa2EsIZIvNbaieHY4twp4TDsXGIaKP6a8aYIwSn5LD2tYbrLb4nY6wdEd1vcUO2yRMQTvTd1oI2lHr67V8ALkM4W4U7JZyHEj59w+E8xDDGZjLGzjDGahhjhYyxt/WUKWiYchjAGMthjN2FcBCZ6noQYyydMVbCGFM0lP+EMeaq1U43xtjahvvUMMb+YIz9whib3lzbGsqNY4wdYoyVN6RDjLG/NeE9+Btj7P8YY9WMsSLG2HsAnIxUGQ/hJNX9am14MMbWNEzDVDS8XwMbawMAEFE1hAPbFE2px+HYE3ykhMN5eJkNYdrgKwBlAF4GsIQxdo2IvtYq+wiAfQC+BfAdADcAaHjw7muo/28A1wH0B/D/ADzFGBtKRLUNozd7IYwwfAnhlFV3AP0gTDdtaI5tjLE5EI5lPwcgBcLJpzMAbGOMzSKi1cbeAMbY+AY9BQDeg3BC6kwAo41UGw9gFxHVNrThBOHU3ycApAM4AiAEQC6AW0bu7aX6FUAnANMhHG3/gTGbORy7pi2PT+aJJ57MnyA8lAnADAPXn2m4Xgygg1q+C4SYk8Na5QsaykfraetXCA5BO6388eo2QHA+CMDbJmxvtG0APACUQzgWvr1afnsAlwDc12ojD0CB2msHAFcB3ATgpZbvDqBQ33sIId6DALyglvdaQ16yVtkFDfkFWvl50H+MvBJaR8nzxNPDlvj0DYfz8LKOiMpUL4ioEsJ/+UF6yt4GsE49gzH2OARn42sAzowxL1UCcBBABYDnGorfbfg5jDHWuZVsiwTgCuBzIrqnVvYegC8gjOYMN3KPgQC6Ndzrplr9uwBWGagzDkKQ6m6tvDoAS7XKrgRwD/qpbrBflV4GsB1AImNskRGbORy7hk/fcDgPL5f15N0C0FFP/iUiqtPK69PwM7kh6aMLABBRIWPsAwDvAChhjP0HwI8AviWi4820LaDh5xk9ZX9v+PmoAbvUr53Tc+2sgTrjAewlonKtdkrUHSMAIKIaxthlCCM62tQRUa5W3ibG2A8QHJOtRGTIBg7HbuFOCYfz8KLtZBijUk+eahnPUmiOHKhzR/ULEb3LGFsLYBSEOJJoAG8xxj4morhm2NbSZUSq+vqW9eq0zRjzAxAK4FU9ZQ0tDW6qjTkARkCYxuJOCeehgzslHA6nuVxo+Knvv369ENFlCFMrXzDGZBAewm8zxpYS0R9NvP+lhp99IYy6qPNYw099Iy7a9fvouaYvbxwE52OHnnaeY4y1Vx8tYYw5QxjNuYPGo1r1064JdTgcu4HHlHA4nObyfxCmSWYzxnSmSRhjjowxz4bf3RtWqYiQsAQ2v+GlvikOU+yFELcyjzEmPsQbfp8HIQh2r5H6JwFcAzBTbSUMGGPtIaz+0WY8gINE9KdW/nYIQbNvaOX/A0LQbaNQ25RNZRuH89DBR0o4HE6zICJijE2FsCT4dMPUzBkIK2UCAUyAEEOyHsAwAKsZY98B+C8Eh2EghCmco0T032bcv6xh75IVAI4yxtY3XJrRcP9ZDUGrhurXMcZiAHwD4BhjbA2EFTCvQIhfeURVljHmASACgL69UtZBWIGziDEWAOAwgAEAJkIYRdH3PevIGHtZ7XVnCO/XUwD2QHfkh8N5KOBOCYfDaTZE9B/G2AAIzsdYCCMM9yEsI16PBw/XXwF8DyFW4iU8WI77IXRXrTTl/l8yxkoAvAUgUe1e44loWyPqb2WMvQBgEYAkAH802P0TBOdAxRgI35c6bRKRgjEWCeATCFM8fwdwHMKqmk+hf1t/Zwh7mqiohrC0OR7AUiJq7vb1HI5Nw/hnn8PhcIzDGMsEEEBEIZa2hcOxZ/hICYfD4ZjmMIA1ljaCw7F3+EgJh8PhcDgcq4CvvuFwOBwOh2MVcKeEw+FwOByOVcCdEg6Hw+FwOFYBd0o4HA6Hw+FYBdwp4XA4HA6HYxVwp4TD4XA4HI5VwJ0SDofD4XA4VsH/B2ocErptDvmZAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "###########################  Performance of the model versus PSNR  Fig(3)\n",
    "fig = plt.figure(figsize=(8, 8),linewidth=20)   \n",
    "left, bottom, width, height = 0.11, 0.11, 0.84, 0.84  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "\n",
    "# plt.ylim(0.5, 1.0)\n",
    "outage_threshold = np.arange(23, 27.5, 0.5)\n",
    "num_samples = 180\n",
    "\n",
    "PSNRs_5bits_outage = np.array([179, 177, 167, 155, 142, 129, 112, 90, 72])\n",
    "PSNRs_6bits_outage = np.array([180, 180, 177, 173, 161, 148, 134, 122, 110])\n",
    "PSNRs_7bits_outage = np.array([180, 180, 180, 180, 177, 168, 159, 144, 136])\n",
    "PSNRs_proposed_outage = np.array([180, 180, 180, 179, 175, 166, 153, 135, 116])\n",
    "\n",
    "\n",
    "ax1.plot(outage_threshold, PSNRs_5bits_outage/num_samples, 'rv-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, PSNRs_6bits_outage/num_samples, 'bD-', markersize=9, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, PSNRs_7bits_outage/num_samples, 'k*-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, PSNRs_proposed_outage/num_samples, 'md-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "\n",
    "\n",
    "ax1.set_xlabel(\"Threshold/dB\", fontdict={ 'size': 18})\n",
    "ax1.set_ylabel(\"Ratio of successful transmission\", fontdict={'size': 18})\n",
    "plt.xticks(outage_threshold)\n",
    "# plt.yticks(np.arange(170, 400, 40))\n",
    "ax1.tick_params(labelsize = 14)  \n",
    "ax1.grid(linewidth=grid_line, alpha= grid_alpha, color='black',linestyle='--',)\n",
    "ax1.legend(['Average bits: 5', 'Average bits: 6', 'Average bits: 7', 'Average bits: 6 (A 5, B 7)'], \n",
    "prop={'size': 16}) \n",
    "plt.savefig(\"../PSNR_SNR_H_threshold.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[6.055 6.1   6.175 6.28  6.41  6.6  ]\n",
      "[5.15 5.32 5.57 5.87 6.23 6.68]\n",
      "[5.13  5.26  5.46  5.715 6.025 6.44 ]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 576x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "B = np.array([11, 20, 35, 56, 82, 120])\n",
    "T = 200\n",
    "Quan = 6\n",
    "print((7*B+(T-B)*Quan )/200)\n",
    "\n",
    "B = np.array([15, 32, 57, 87, 123, 168])\n",
    "T = 200\n",
    "Quan = 5\n",
    "print((7*B+(T-B)*Quan )/200)\n",
    "\n",
    "B1 = np.array([11, 20, 35, 56, 82, 120])\n",
    "B2 = np.array([15, 32, 57, 87, 123, 168])\n",
    "print((B1*7 + (B2-B1)*6 + (T-B2)*5)/200)\n",
    "\n",
    "###########################  Performance of the model versus PSNR  Fig(4)\n",
    "fig = plt.figure(figsize=(8, 8),linewidth=20)   \n",
    "left, bottom, width, height = 0.11, 0.11, 0.84, 0.84  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "\n",
    "# plt.ylim(0.5, 1.0)\n",
    "outage_threshold = np.arange(23, 29, 1)\n",
    "num_samples = 180\n",
    "\n",
    "Nbits_7bits_outage = np.array([7, 7, 7, 7, 7, 7])\n",
    "Nbits_76bits_outage = np.array([6.055, 6.1, 6.175, 6.28,  6.41 , 6.6])\n",
    "Nbits_75bits_outage = np.array([5.15, 5.32, 5.57, 5.87, 6.23, 6.68])\n",
    "Nbits_765bits_outage = np.array([5.13,  5.26,  5.46,  5.715, 6.025, 6.44])\n",
    "\n",
    "\n",
    "ax1.plot(outage_threshold, Nbits_7bits_outage, 'kv-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, Nbits_76bits_outage, 'bD-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, Nbits_75bits_outage, 'r*-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "ax1.plot(outage_threshold, Nbits_765bits_outage, 'md-', markersize=10, linewidth=2.5, markerfacecolor='none', markeredgewidth=2.2)\n",
    "\n",
    "\n",
    "ax1.set_xlabel(\"Threshold/dB\", fontdict={ 'size': 18})\n",
    "ax1.set_ylabel(\"Number of bits\", fontdict={'size': 18})\n",
    "plt.xticks(outage_threshold)\n",
    "# plt.yticks(np.arange(170, 400, 40))\n",
    "ax1.tick_params(labelsize = 14)  \n",
    "ax1.grid(linewidth=grid_line, alpha= grid_alpha, color='black',linestyle='--',)\n",
    "ax1.legend(['Set of optional bits : [7]', 'Set of optional bits : [7, 6]', 'Set of optional bits : [7, 5]', 'Set of optional bits : [7, 6, 5]'], \n",
    "prop={'size': 15}) \n",
    "plt.savefig(\"../PSNR_SNR_N_bits.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.8 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "2acfb64da22e8642b7d79c4474d499b6e9f92dc367f64ccfb157ce56ea4df05c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> DrawFigure/test_code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "\n",
    "def c2m(A):\n",
    "    #complex number to matrix\n",
    "    Cre = torch.from_numpy(np.real(A))\n",
    "    Cim = torch.from_numpy(np.imag(A))\n",
    "    return torch.cat((Cre.unsqueeze(0),Cim.unsqueeze(0)),0)\n",
    "\n",
    "def mcat(A,B):\n",
    "    Cre = A\n",
    "    Cim = B\n",
    "    return torch.cat((Cre.unsqueeze(0),Cim.unsqueeze(0)),0)\n",
    "\n",
    "def cmul(A,B):\n",
    "    # complex matrix multiplication without scalar\n",
    "    Cre = torch.mm(A[0,:],B[0,:]) - torch.mm(A[1,:],B[1,:])\n",
    "    Cim = torch.mm(A[0,:],B[1,:]) + torch.mm(A[1,:],B[0,:])\n",
    "    return torch.cat((Cre.unsqueeze(0),Cim.unsqueeze(0)),0)\n",
    "\n",
    "def cmul1(a,B):\n",
    "    # multiple the scalar and matrix\n",
    "    Cre = a[0] * B[0, :] - a[1] * B[1, :]\n",
    "    Cim = a[0] * B[1, :] + a[1] * B[0, :]\n",
    "    return torch.cat((Cre.unsqueeze(0),Cim.unsqueeze(0)),0)\n",
    "\n",
    "def cmul2(a,b):\n",
    "    # scalar multiplication\n",
    "    cre = a[0] * b[0] - a[1] * b[1]\n",
    "    cim = a[0] * b[1] + a[1] * b[0]\n",
    "\n",
    "    return torch.cat((cre.unsqueeze(0),cim.unsqueeze(0)),0)\n",
    "\n",
    "def conjT(A):\n",
    "    # Conjugate transpose of the matrix and vector\n",
    "    Bre = torch.transpose(A[0,:],0,1)\n",
    "    Bim = torch.transpose(-A[1,:],0,1)\n",
    "    return torch.cat((Bre.unsqueeze(0),Bim.unsqueeze(0)),0)\n",
    "\n",
    "def conj(a):\n",
    "    # conjugate of complex numbers\n",
    "    bre = a[0]\n",
    "    bim = -a[1]\n",
    "    return torch.cat((bre.unsqueeze(0),bim.unsqueeze(0)),0)\n",
    "\n",
    "\n",
    "def cinv(A):\n",
    "    # inversion of complex matrix\n",
    "    Cre = torch.inverse(A[0,:]+torch.mm(A[1,:],torch.mm(torch.inverse(A[0,:]),A[1,:])))\n",
    "    Cim = -torch.mm(torch.mm(torch.inverse(A[0,:]),A[1,:]),Cre)\n",
    "    return torch.cat((Cre.unsqueeze(0), Cim.unsqueeze(0)), 0)\n",
    "\n",
    "def cdiag(a):\n",
    "    Are = torch.diag(a[0,:])\n",
    "    Aim = torch.diag(a[1,:])\n",
    "    return torch.cat((Are.unsqueeze(0), Aim.unsqueeze(0)), 0)\n",
    "\n",
    "\n",
    "def cdiv(A):\n",
    "\n",
    "    Are = torch.diag(torch.div(torch.diag(A[0,:]),torch.diag(A[0,:])**2+torch.diag(A[1,:])**2))\n",
    "    Aim = torch.diag(torch.div(-torch.diag(A[1,:]),torch.diag(A[0,:])**2+torch.diag(A[1,:])**2))\n",
    "    return torch.cat((Are.unsqueeze(0), Aim.unsqueeze(0)), 0)\n",
    "\n",
    "def cdiv1(B,a):\n",
    "    # division of scalar\n",
    "    de = (a[0]**2+a[1]**2)\n",
    "    Are = a[0]/de * B[0,:] + a[1]/de * B[1,:]\n",
    "    Aim = a[0]/de * B[1,:] - a[1]/de * B[0,:]\n",
    "    return torch.cat((Are.unsqueeze(0), Aim.unsqueeze(0)), 0)\n",
    "\n",
    "def c1div(a):\n",
    "    # the bottom of scalar\n",
    "    de = (a[0]**2+a[1]**2)\n",
    "    Are = a[0]/de\n",
    "    Aim = -a[1]/de\n",
    "    return torch.cat((Are.unsqueeze(0), Aim.unsqueeze(0)), 0)\n",
    "\n",
    "def cdiv2(a,b):\n",
    "    # division of scalar\n",
    "    return cmul2(a,c1div(b))\n",
    "\n",
    "def cdet(A):\n",
    "\n",
    "    return A[0,0,0]*A[0,1,1]-A[1,1,1]*A[1,0,0]-A[0,1,0]*A[0,0,1]+A[1,1,0]*A[1,0,1] \n",
    "\n",
    "def laplace_temp(A, idx, jdx):\n",
    "    n = A.size(1)-1\n",
    "    A_real = torch.zeros((n,n))\n",
    "    A_imag = torch.zeros((n,n))\n",
    "    index_x = 0\n",
    "    index_y = 0\n",
    "    for i in range(n+1):\n",
    "        index_y = 0\n",
    "        for j in range(n+1):        \n",
    "            if (i!=idx)&(j!=jdx):\n",
    "                A_real[index_x,index_y] = A[0,i,j]\n",
    "                A_imag[index_x,index_y] = A[1,i,j]\n",
    "                index_y += 1\n",
    "        if (i!=idx):\n",
    "            index_x += 1\n",
    "    return torch.cat((A_real.unsqueeze(0),A_imag.unsqueeze(0)),0)\n",
    "\n",
    "def complex_det(A):\n",
    "    # det\n",
    "    n = A.size(1)\n",
    "    if n == 1:\n",
    "        return torch.cat((A[0,0,0].unsqueeze(0),A[1,0,0].unsqueeze(0)),0)\n",
    "    else: \n",
    "        det = torch.tensor([0., 0.])\n",
    "        for j in range(n):\n",
    "            det += (-1)**((2+j)%2)*cmul2(mcat(A[0,0,j],A[1,0,j]),complex_det(laplace_temp(A,0,j)))\n",
    "        return det\n",
    "\n",
    "\n",
    "def stacking(A):\n",
    "    Ar = torch.from_numpy(np.real(A))\n",
    "    print(Ar.ndim)\n",
    "    Ai = torch.from_numpy(np.imag(A))\n",
    "    A = torch.cat((Ar.unsqueeze(0), Ai.unsqueeze(0)), 0)\n",
    "    return A\n",
    "\n",
    "def c2mm(A):\n",
    "    a = torch.zeros((2, np.size(A)))\n",
    "    a[0] = torch.from_numpy(np.real(A))\n",
    "    a[1] = torch.from_numpy(np.imag(A))\n",
    "    return a\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 671,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import torch\n",
    "\n",
    "Es_16qam = 10\n",
    "mapping_table_16qam = {\n",
    "    (1,0,1,0) : -3-3j,\n",
    "    (1,0,1,1) : -3-1j,\n",
    "    (1,0,0,1) : -3+1j,\n",
    "    (1,0,0,0) : -3+3j,\n",
    "    (1,1,1,0) : -1-3j,\n",
    "    (1,1,1,1) : -1-1j,\n",
    "    (1,1,0,1) : -1+1j,\n",
    "    (1,1,0,0) : -1+3j,\n",
    "    (0,1,1,0) : 1-3j,\n",
    "    (0,1,1,1) : 1-1j,\n",
    "    (0,1,0,1) : 1+1j,\n",
    "    (0,1,0,0) : 1+3j,\n",
    "    (0,0,1,0) : 3-3j,\n",
    "    (0,0,1,1) : 3-1j,\n",
    "    (0,0,0,1) : 3+1j,\n",
    "    (0,0,0,0) : 3+3j,\n",
    "}\n",
    "\n",
    "Es_qpsk = 2\n",
    "mapping_table_qpsk = {\n",
    "    (0,0) :  1+1j,\n",
    "    (0,1) :  1-1j,\n",
    "    (1,0) : -1+1j,\n",
    "    (1,1) : -1-1j,\n",
    "}\n",
    "\n",
    "bits_per_digit = 9\n",
    "\n",
    "demapping_table_16qam = {v : k for k, v in mapping_table_16qam.items()}\n",
    "demapping_table_qpsk = {v : k for k, v in mapping_table_qpsk.items()}\n",
    "\n",
    "\n",
    "def SVD_Precoding(H, P, d):\n",
    "    U,D,V = np.linalg.svd(H, full_matrices=True)\n",
    "    W_svd = V.conj().T[:,:d]\n",
    "    M_svd = U\n",
    "\n",
    "    W_svd_norm = np.sqrt(np.trace(W_svd.dot(W_svd.conj().T)))   #power norm\n",
    "    W_svd = W_svd * np.sqrt(P) / W_svd_norm\n",
    "    return W_svd, D, M_svd\n",
    "    \n",
    "def SignalNorm(signal, P, mod_type=None):\n",
    "    signal_power = np.mean(abs(signal**2))\n",
    "    print('signal_power:', signal_power)\n",
    "    if mod_type is not None:\n",
    "        if mod_type=='QPSK':\n",
    "            return signal / np.sqrt(Es_qpsk) \n",
    "        elif mod_type=='16QAM':\n",
    "            return signal / np.sqrt(Es_16qam)\n",
    "    else:\n",
    "        return signal * P / np.sqrt(signal_power)\n",
    "\n",
    "def SignalDenorm(signal, P, mod_type=None):\n",
    "    signal_power = np.mean(abs(signal**2))\n",
    "    if mod_type is not None:\n",
    "        if mod_type=='QPSK':\n",
    "            return signal * np.sqrt(Es_qpsk)\n",
    "        elif mod_type=='16QAM':\n",
    "            return signal * np.sqrt(Es_16qam)\n",
    "    else:\n",
    "        return signal * math.sqrt(P) / math.sqrt(signal_power)\n",
    "\n",
    "def cal_mse(A, B):\n",
    "    if A.shape==B.shape:\n",
    "        return np.sum((A-B)**2)/len(A.flatten())\n",
    "    elif (len(A.flatten())==len(B.flatten())):\n",
    "        return np.sum((A-B.reshape(A.shape))**2)/len(A.flatten())\n",
    "    else:\n",
    "        raise ValueError(\"The shape is different\")\n",
    "\n",
    "def cal_nmse(sparse_gt, sparse_pred):\n",
    "    # Calculate the NMSE\n",
    "    power_gt = sparse_gt[:, 0, :, :] ** 2 + sparse_gt[:, 1, :, :] ** 2\n",
    "    difference = sparse_gt - sparse_pred\n",
    "    mse = difference[:, 0, :, :] ** 2 + difference[:, 1, :, :] ** 2\n",
    "    nmse = 10 * torch.log10((mse.sum(dim=[1, 2]) / power_gt.sum(dim=[1, 2])).mean())\n",
    "    return nmse\n",
    "\n",
    "\n",
    "\n",
    "def cal_mse_tensor(A, B):\n",
    "    if A.shape==B.shape:\n",
    "        return torch.sum((A-B)**2)/len(A.flatten())\n",
    "    elif (len(A.flatten())==len(B.flatten())):\n",
    "        return torch.sum((A-B.reshape(A.shape))**2)/len(A.flatten())\n",
    "    else:\n",
    "        raise ValueError(\"The shape is different\")\n",
    "\n",
    "\n",
    "\n",
    "class MIMO_Channel_Tensor():\n",
    "    def __init__(self, Nr=2, Nt=4, d=2, K=1, P=1, device=None):\n",
    "        # Base configs\n",
    "        self.Nt = Nt   # transmit antenna\n",
    "        self.K = K     # users\n",
    "        self.Nr = Nr   # receive antenna\n",
    "        self.d = d     # data streams  ** d <= min(Nt/K, Nr)  **\n",
    "        self.P = P     # power\n",
    "\n",
    "        self.device = device\n",
    "        # mmWave configs\n",
    "        # Nt = 32         # T antennas\n",
    "        # Nr = 16         # R antennas\n",
    "        self.NtRF = 4        # RF chains at the transmitter\n",
    "        self.NrRF = 4        # RF chains at the receiver\n",
    "        self.Ncl = 4         # clusters\n",
    "        self.Nray = 6        # ray\n",
    "        self.sigma_h = 0.3   # gain\n",
    "        self.Tao = 0.001     # delay\n",
    "        self.fd = 3          # maximum Doppler shift\n",
    "\n",
    "    def Trans_Procedure_group(self, Tx_sig, H, V, D, U, snr=20):\n",
    "        sigma2 = self.P * 10**(-snr/10) \n",
    "        total_num = len(Tx_sig.flatten())\n",
    "        shape = Tx_sig.shape\n",
    "        tx_times = int(total_num/self.d/2)\n",
    "        symbol_group = Tx_sig.flatten().reshape(self.d, tx_times, 2).to(self.device)\n",
    "        symbol_y = torch.zeros_like(symbol_group).to(self.device)\n",
    "        symbol_trans = symbol_group[:,:,0] + 1j*symbol_group[:,:,1]\n",
    "\n",
    "        symbol_trans = SignalNorm_tensor(symbol_trans, self.P)\n",
    "        print((np.sqrt(abs(np.sum(symbol_trans.numpy()**2)))))\n",
    "        noise = math.sqrt(sigma2/2) * (torch.randn(self.K*self.Nr, tx_times)+1j*torch.randn(self.K*self.Nr, tx_times)).to(self.device)\n",
    "        y = torch.mm(torch.mm(H,V),symbol_trans)\n",
    "        y_de = torch.mm(torch.mm(torch.diag(1/D)+1j*0,(U.conj().T)),y) + noise\n",
    "        y_de_group = y_de[:self.d]\n",
    "        symbol_y[:,:,0] = torch.real(SignalNorm_tensor(y_de_group, self.P))\n",
    "        symbol_y[:,:,1] = torch.imag(SignalNorm_tensor(y_de_group, self.P))\n",
    "        return symbol_y.reshape(shape)\n",
    "\n",
    "    def Trans_Procedure_element(self, Tx_sig, H, V, D, U, snr=20):\n",
    "        sigma2 = self.P * 10**(-snr/10) \n",
    "        total_num = len(Tx_sig.flatten())\n",
    "        shape = Tx_sig.shape\n",
    "        tx_times = int(total_num/self.d/2)\n",
    "        symbol_group = Tx_sig.flatten().reshape(tx_times, self.d, 1, 2).to(self.device)\n",
    "        symbol_y = torch.zeros_like(symbol_group).to(self.device)\n",
    "        symbol_trans = symbol_group[:,:,:,0] + 1j*symbol_group[:,:,:,1]\n",
    "        symbol_trans = SignalNorm_tensor(symbol_trans, self.P).to(self.device)\n",
    "        y_de_group = (torch.zeros((tx_times, self.d, 1))+1j*0).to(self.device)\n",
    "    \n",
    "        for i in range(tx_times):\n",
    "            symbol_x = symbol_trans[i,:,:]\n",
    "            noise = math.sqrt(sigma2/2) * (torch.randn(self.K*self.Nr, 1)+1j*torch.randn(self.K*self.Nr, 1)).to(self.device)\n",
    "            y= torch.mm(torch.mm(H,V),symbol_x) + noise\n",
    "            y_de = torch.mm(torch.mm(torch.diag(1/D)+1j*0,(U.conj().T)),y) \n",
    "            y_de = y_de[:self.d]\n",
    "            y_de_group[i] = y_de\n",
    "        symbol_y[:,:,:,0] = torch.real(SignalNorm_tensor(y_de_group, self.P))\n",
    "        symbol_y[:,:,:,1] = torch.imag(SignalNorm_tensor(y_de_group, self.P))\n",
    "        return symbol_y.reshape(shape)\n",
    "\n",
    "    def Circular_Gaussian(self, Tx_sig, snr=10, Group_enable=True):\n",
    "        H_raw = 1/math.sqrt(2)* (torch.randn((self.Nr, self.Nt))+1j*torch.randn(self.Nr, self.Nt))    # Nr * Nt\n",
    "        H_raw = torch.tensor(H_raw).to(self.device)\n",
    "        sigmaH = self.P * 10**(-snr/10) \n",
    "        H_quan = H_raw + math.sqrt(sigmaH/2)* (torch.randn(self.Nr, self.Nt)+1j*torch.randn(self.Nr, self.Nt)).to(self.device)\n",
    "        # H_quan.to(self.device)\n",
    "        V,_,_ = SVD_Precoding_tensor(H_quan, self.P, self.d)\n",
    "        U,D,_ = torch.linalg.svd(H_raw, full_matrices=False)\n",
    "        if Group_enable:\n",
    "            return self.Trans_Procedure_group(Tx_sig, H_raw, V, D, U, snr)\n",
    "        else:\n",
    "            return self.Trans_Procedure_element(Tx_sig, H_raw, V, D, U, snr)\n",
    "    \n",
    "    def mmwave_MIMO(self, Tx_sig, snr=10, Group_enable=True):\n",
    "        def theta(N, Seed=100):\n",
    "            phi = np.zeros(self.Ncl*self.Nray)         # azimuth AoA and AoD\n",
    "            a = np.zeros((self.Ncl*self.Nray, N, 1), dtype=complex)\n",
    "\n",
    "            for i in range(self.Ncl*self.Nray):\n",
    "                phi[i] = np.random.uniform(-np.pi/3, np.pi/3)\n",
    "            f = 0\n",
    "            for j in range(self.Ncl*self.Nray):\n",
    "                f += 1\n",
    "                for z in range(N):\n",
    "                    a[j][z] = np.exp(1j * np.pi * z * np.sin(phi[f-1]))\n",
    "            PHI = phi.reshape(self.Ncl*self.Nray)\n",
    "            return a/np.sqrt(N), PHI\n",
    "        \n",
    "        def H_gen(Seed=100):\n",
    "            HH = np.zeros((self.Nr, self.Nt))\n",
    "            # complex gain\n",
    "            alpha_h = np.random.normal(0, self.sigma_h, (self.Ncl*self.Nray)) + 1j*np.random.normal(0, self.sigma_h, (self.Ncl*self.Nray))\n",
    "            # receive and transmit array response vectors\n",
    "            ar, ThetaR = theta(self.Nr, Seed+10000)\n",
    "            at, ThetaT = theta(self.Nt, Seed)\n",
    "            H = np.zeros((self.Nr, self.Nt), dtype=complex)\n",
    "            fff = 0\n",
    "            for i in range(self.Ncl):\n",
    "                for j in range(self.Nray):\n",
    "                    H += alpha_h[fff] * np.dot(ar[fff], np.conjugate(at[fff]).T)\n",
    "                    # H += alpha_h[fff] * np.dot(ar[fff], np.conjugate(at[fff]).T)*np.exp(1j*2*np.pi*Tao*fd*np.cos(ThetaR[fff]))    # channel with delay\n",
    "                    fff += 1\n",
    "            H = np.sqrt(self.Nt * self.Nr / self.Ncl * self.Nray) * H\n",
    "            # H = c2m(H)\n",
    "            return torch.tensor(H)\n",
    "        H_raw = H_gen()   # Nr * Nt\n",
    "        sigmaH = 0 * 10**(-snr/10) \n",
    "        H_quan = H_raw + math.sqrt(sigmaH/2)* (torch.randn(self.Nr, self.Nt)+1j*torch.randn(self.Nr, self.Nt))\n",
    "        H_raw= H_raw.to(torch.complex64)\n",
    "        H_quan = H_quan.to(torch.complex64)\n",
    " \n",
    "        V,_,_ = SVD_Precoding_tensor(H_quan, self.P, self.d)\n",
    "        U,D,_ = torch.linalg.svd(H_raw, full_matrices=False)\n",
    "        x1 = self.Trans_Procedure_group(Tx_sig, H_raw, V, D, U, snr)\n",
    "    \n",
    "        H_quan = H_quan.numpy()\n",
    "        H_raw = H_raw.numpy()\n",
    "    \n",
    "        V,_,_ = SVD_Precoding(H_quan, self.P, self.d)\n",
    "        U,D,_ = np.linalg.svd(H_raw, full_matrices=False)\n",
    "        x2 = self.Trans_Procedure_numpy(Tx_sig.numpy(), H_raw, V, D, U, snr)\n",
    "\n",
    "        return x1, x2\n",
    "    \n",
    "    def Trans_Procedure_numpy(self, Tx_sig, H, V, D, U, snr=20):\n",
    "        sigma2 = self.P * 10**(-snr/10) \n",
    "        total_num = len(Tx_sig.flatten())\n",
    "        shape = Tx_sig.shape\n",
    "        tx_times = int(total_num/self.d/2)\n",
    "        symbol_group = Tx_sig.flatten().reshape(self.d, tx_times, 2)\n",
    "        symbol_y = np.zeros_like(symbol_group)\n",
    "        symbol_trans = symbol_group[:,:,0] + 1j*symbol_group[:,:,1]\n",
    "        print((np.sqrt(abs(np.sum(symbol_trans**2)))))\n",
    "        symbol_trans = SignalNorm(symbol_trans, self.P)\n",
    "\n",
    "        print((np.sqrt(abs(np.sum(symbol_trans**2)))))\n",
    "\n",
    "        y_de_group = np.zeros((self.d, tx_times), dtype=complex)\n",
    "        symbol_x = symbol_trans\n",
    "\n",
    "        noise = np.sqrt(sigma2/2) * (np.random.randn(self.K*self.Nr, tx_times)+1j*np.random.randn(self.K*self.Nr, tx_times)) \n",
    "        y= H.dot(V).dot(symbol_x) + noise    # y = HVx+n\n",
    "        y_de = np.diag(1/D).dot(U.conj().T).dot(y) / self.P\n",
    "        y_de = y_de[:self.d]\n",
    "        y_de_group = y_de\n",
    "        symbol_y[:,:,0] = np.real(SignalNorm(y_de_group, self.P))\n",
    "        symbol_y[:,:,1] = np.imag(SignalNorm(y_de_group, self.P))\n",
    "        return symbol_y.reshape(shape)\n",
    "    \n",
    "\n",
    "    def Sim_Quan(self, Tx_sig, H_raw=None, H_quan=None, snr=20, Group_enable=True):\n",
    "    \n",
    "        H_raw = H_raw[0] + 1j*H_raw[1]\n",
    "        H_raw = torch.tensor(H_raw).to(self.device)\n",
    "        H_quan = H_quan[0] + 1j*H_quan[1]\n",
    "        H_quan = torch.tensor(H_quan).to(self.device)\n",
    "\n",
    "        V,_,_ = SVD_Precoding_tensor(H_quan, self.P, self.d)\n",
    "        U,D,_ = torch.linalg.svd(H_raw, full_matrices=False)\n",
    "        if Group_enable:\n",
    "            return self.Trans_Procedure_group(Tx_sig, H_raw, V, D, U, snr)\n",
    "        else:\n",
    "            return self.Trans_Procedure_element(Tx_sig, H_raw, V, D, U, snr)\n",
    "\n",
    "def SignalNorm_tensor(signal, P, mod_type=None):\n",
    "    signal_power = torch.mean(abs(signal**2))\n",
    "    print('signal_power_tensor',signal_power)\n",
    "    if mod_type is not None:\n",
    "        if mod_type=='QPSK':\n",
    "            return signal / torch.sqrt(Es_qpsk) \n",
    "        elif mod_type=='16QAM':\n",
    "            return signal / torch.sqrt(Es_16qam)\n",
    "    else:\n",
    "        return signal * P / torch.sqrt(signal_power)\n",
    "\n",
    "def SignalDenorm_tensor(signal, P, mod_type=None):\n",
    "    signal_power = torch.mean(abs(signal**2))\n",
    "    if mod_type is not None:\n",
    "        if mod_type=='QPSK':\n",
    "            return signal * torch.sqrt(Es_qpsk)\n",
    "        elif mod_type=='16QAM':\n",
    "            return signal * torch.sqrt(Es_16qam)\n",
    "    else:\n",
    "        return signal * math.sqrt(P) / math.sqrt(signal_power)\n",
    "\n",
    "def SVD_Precoding_tensor(H, P, d):\n",
    "    U,D,V = torch.linalg.svd(H, full_matrices=True)\n",
    "    W_svd = V.conj().T[:,:d]\n",
    "    M_svd = U\n",
    "\n",
    "    W_svd_norm = torch.sqrt(torch.trace(torch.mm(W_svd,W_svd.conj().T)))   #power norm\n",
    "    W_svd = W_svd * np.sqrt(P) / W_svd_norm\n",
    "    return W_svd, D, M_svd\n",
    "\n",
    "def power_norm(signal, power=1):\n",
    "    num_elements = len(signal.flatten())\n",
    "    num_complex = num_elements//2//2\n",
    "    temp = signal.view(num_complex, 2, 1, 2)\n",
    "    siganl_power = torch.mean(temp[:,0]**2+temp[:,1]**2)\n",
    "    signal = signal * math.sqrt(power) / torch.sqrt(siganl_power)\n",
    "    return signal\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 784,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "signal_power_tensor tensor(0.99999994)\n",
      "56.56854\n",
      "signal_power_tensor tensor(0.98941523)\n",
      "signal_power_tensor tensor(0.98941523)\n",
      "56.56854\n",
      "signal_power: 0.99999994\n",
      "56.568546\n",
      "signal_power: 0.5199931382576053\n",
      "signal_power: 0.5199931382576053\n",
      "tensor(0.29027012)\n",
      "0.0164474356174469\n"
     ]
    }
   ],
   "source": [
    "channel = MIMO_Channel_Tensor(Nr=4, Nt=4, d=2, K=1, P=1)\n",
    "x = torch.ones(20,2,4,40)*8\n",
    "\n",
    "x = power_norm(x, power=1)\n",
    "Tx_sig = x.detach()\n",
    "\n",
    "# Rx_sig = channel.mmwave_MIMO(Tx_sig, snr=snr)      \n",
    "Rx_sig1, Rx_sig2 = channel.mmwave_MIMO(Tx_sig, snr=3)\n",
    "\n",
    "# print(Rx_sig)\n",
    "# print(Tx_sig) \n",
    "print(cal_mse_tensor(Rx_sig1, Tx_sig))\n",
    "\n",
    "# Tx_sig = x.detach().numpy()\n",
    "# Rx_sig = channel.Sim_Quan_group(Tx_sig, snr=20)\n",
    "print(cal_mse(Rx_sig2, Tx_sig.numpy()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rgb2gray(image,method):\n",
    "    h,w,c=image.shape\n",
    "    gray=np.zeros((h,w),dtype=np.uint8)\n",
    "    y=0\n",
    "    for row in range(h):\n",
    "        for col in range(w):\n",
    "            #Opencv读取出的图片格式为BGR\n",
    "            b,g,r=np.int32(image[row,col])\n",
    " \n",
    "            if method==1:\n",
    "                y=0.299*r+0.587*g+0.114*b\n",
    "            if method==2:\n",
    "                y=(max([r,g,b])+min([r,g,b]))//2\n",
    "            if method==3:\n",
    "                y=(r+g+b)//3\n",
    "            if method==4:\n",
    "                y=0.21*r+0.72*g+0.07*b\n",
    "            if method==5:\n",
    "                y=max([r,g,b])\n",
    "            if method==6:\n",
    "                y=min([r,g,b])\n",
    "            gray[row,col]=y\n",
    "    return gray\n",
    "    # q.put((gray))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[False  True  True ... False False  True]\n",
      " [False  True  True ... False False  True]\n",
      " [False  True  True ... False False  True]\n",
      " ...\n",
      " [ True  True  True ...  True  True  True]\n",
      " [ True  True  True ...  True  True  True]\n",
      " [ True  True  True ...  True  True  True]]\n",
      "(432, 395)\n",
      "(432, 395)\n",
      "1.6431153468308053\n",
      "(432, 395)\n",
      "1.829473462729755\n"
     ]
    }
   ],
   "source": [
    "import cv2\n",
    "import numpy as np\n",
    "import math\n",
    " \n",
    "tmp = []\n",
    "for i in range(256):\n",
    "    tmp.append(0)\n",
    "val = 0\n",
    "k = 0\n",
    "res = 0\n",
    "#'img/1-3.jpg'=6.0404 ;  out2.jpg=7.0361 ;result2=7.1585\n",
    "image = cv2.imread('test3.jpg',0)\n",
    "\n",
    "image2 = cv2.imread('test3.jpg')\n",
    "r,g,b=image2[:,:, 0],image2[:,:, 1],image2[:,:, 2]\n",
    "image2=0.299*r+0.587*g+0.114*b\n",
    "image2 = image2.astype('uint8')\n",
    "print(image2==image)\n",
    "# cv2.imshow('image',image)\n",
    "print(image.shape)\n",
    "img = np.array(image)\n",
    "print(img.shape)\n",
    "\n",
    "for i in range(len(img)):\n",
    "    for j in range(len(img[i])):\n",
    "        val = img[i][j]\n",
    "        tmp[val] = float(tmp[val] + 1)\n",
    "        k = float(k + 1)\n",
    "for i in range(len(tmp)):\n",
    "    tmp[i] = float(tmp[i]/ k)\n",
    "for i in range(len(tmp)):\n",
    "    if(tmp[i] == 0):\n",
    "        res = res\n",
    "    else:\n",
    "        res = float(res - tmp[i] * (math.log(tmp[i]) / math.log(2.0)))\n",
    "print (res)\n",
    "\n",
    "\n",
    "val = 0\n",
    "k = 0\n",
    "res = 0\n",
    "tmp = []\n",
    "for i in range(256):\n",
    "    tmp.append(0)\n",
    "val = 0\n",
    "\n",
    "img = np.array(image2)\n",
    "print(img.shape)\n",
    "\n",
    "for i in range(len(img)):\n",
    "    for j in range(len(img[i])):\n",
    "        val = img[i][j]\n",
    "        tmp[val] = float(tmp[val] + 1)\n",
    "        k = float(k + 1)\n",
    "for i in range(len(tmp)):\n",
    "    tmp[i] = float(tmp[i]/ k)\n",
    "for i in range(len(tmp)):\n",
    "    if(tmp[i] == 0):\n",
    "        res = res\n",
    "    else:\n",
    "        res = float(res - tmp[i] * (math.log(tmp[i]) / math.log(2.0)))\n",
    "print (res)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "166.26257\n",
      "62.659393\n"
     ]
    }
   ],
   "source": [
    "from PIL import Image,ImageStat\n",
    "import cv2\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "img = cv2.imread('test2.jpg')\n",
    "img = img.astype(np.float32)\n",
    "img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)\n",
    " \n",
    "# plt.imshow(img)\n",
    " \n",
    "# cv2.imshow('img',img)\n",
    "# 通过img.copy()方法，复制img的数据到mean_img\n",
    "mean_img = img.copy()\n",
    "# 使用 .mean() 方法可得出 mean_img 的平均值\n",
    "print(mean_img.mean())\n",
    "# mean_img -= mean_img.mean() 等效于 mean_img = mean_img - mean_img.mean()\n",
    "# 减去平均值，得出零平均值矩阵\n",
    "mean_img -= mean_img.mean()\n",
    "# 显示图像\n",
    "# cv2.imshow(mean_img)\n",
    "# cv2.imshow('mean_img',mean_img)\n",
    " \n",
    "std_img = mean_img.copy()\n",
    "# 输出 std_img 的标准差\n",
    "print(std_img.std())\n",
    " \n",
    "# std_img /= std_img.mean() 等效于 std_img = std_img / std_img.mean()\n",
    "# 除于标准差，得出单位方差矩阵\n",
    "std_img /= std_img.std()\n",
    "# 显示图像\n",
    "# plt.imshow(std_img)\n",
    "# cv2.imshow('std_img',std_img)\n",
    " \n",
    "cv2.waitKey(0)\n",
    "cv2.destroyAllWindows()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7.381098128562146\n"
     ]
    }
   ],
   "source": [
    "def cal_entropy(img):\n",
    "    val = 0\n",
    "    k = 0\n",
    "    res = 0\n",
    "    for i in range(len(img)):\n",
    "        for j in range(len(img[i])):\n",
    "            val = img[i][j]\n",
    "            tmp[val] = float(tmp[val] + 1)\n",
    "            k = float(k + 1)\n",
    "    for i in range(len(tmp)):\n",
    "        tmp[i] = float(tmp[i]/ k)\n",
    "    for i in range(len(tmp)):\n",
    "        if(tmp[i] == 0):\n",
    "            res = res\n",
    "        else:\n",
    "            res = float(res - tmp[i] * (math.log(tmp[i]) / math.log(2.0)))\n",
    "    return res\n",
    "\n",
    "\n",
    "def cal_std(img):\n",
    "    mean_img = img\n",
    "    mean_img -= torch.mean(mean_img)\n",
    "    std_img = mean_img\n",
    "    return torch.std(std_img)\n",
    "\n",
    "\n",
    "\n",
    "img = cv2.imread('test2.jpg',0)\n",
    "print(cal_entropy(img))\n",
    "\n",
    "# img = cv2.imread('test6.jpg')\n",
    "# img = img.astype(np.float32) / 255\n",
    "# # img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)\n",
    "# print(cal_std(img))\n",
    "\n",
    "# img = cv2.cvtColor(img, cv2.COLOR_BGR2RGB)\n",
    "# print(cal_std(img))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[tensor(62.6595)]\n"
     ]
    }
   ],
   "source": [
    "def as_img_array(image):\n",
    "    image = image.clamp(0, 1) * 255.0\n",
    "    return torch.round(image)\n",
    "\n",
    "def cal_complexity(imgs, strategy='Entropy'):\n",
    "    if strategy=='Entropy':\n",
    "        entropy = []\n",
    "        for i, img in enumerate(imgs):\n",
    "            img = as_img_array(img)\n",
    "            r, g, b = img[:,:,0], img[:,:,1], img[:,:,2]\n",
    "            img = 0.299*r+0.587*g+0.114*b\n",
    "            img = img.to(torch.int8)\n",
    "            ele = cal_entropy(img)\n",
    "            entropy.append(ele)\n",
    "        return entropy\n",
    "    elif strategy=='STD':\n",
    "        entropy = []\n",
    "        for i, img in enumerate(imgs):\n",
    "            img = as_img_array(img)\n",
    "            ele = cal_std(img)\n",
    "            entropy.append(ele)\n",
    "        return entropy\n",
    "\n",
    "img = cv2.imread('test2.jpg')\n",
    "img = img.astype(np.float32) / 255\n",
    "img = torch.tensor(img)\n",
    "print(cal_complexity(img.unsqueeze(0), 'STD'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.01839501499721405\n"
     ]
    }
   ],
   "source": [
    "A = torch.ones(20,30)+1.0\n",
    "A = A.to(torch.int8)\n",
    "\n",
    "print(cal_entropy(A))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "only one element tensors can be converted to Python scalars",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-164-52c882b4be58>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mPPP\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mA\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[0mPPP\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mA\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 6\u001b[1;33m \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtorch\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mtensor\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mPPP\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      7\u001b[0m \u001b[0mA\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mA\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0munsqueeze\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      8\u001b[0m \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtorch\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mcat\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mPPP\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0mdim\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mValueError\u001b[0m: only one element tensors can be converted to Python scalars"
     ]
    }
   ],
   "source": [
    "PPP = []\n",
    "A = torch.zeros((2,))\n",
    "PPP.append(A)\n",
    "PPP.append(A)\n",
    "PPP.append(A)\n",
    "print(torch.tensor(PPP))\n",
    "A = A.unsqueeze(1)\n",
    "print(torch.cat(PPP, dim=0))\n",
    "print(A.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(tensor([[11, 22, 33],\n",
      "        [44, 55, 66]]), tensor([0, 1]))\n",
      "##############################\n",
      "tensor([11, 22, 33]) tensor(0)\n",
      "tensor([44, 55, 66]) tensor(1)\n",
      "tensor([77, 88, 99]) tensor(2)\n",
      "tensor([11, 22, 33]) tensor(0)\n",
      "tensor([44, 55, 66]) tensor(1)\n",
      "tensor([77, 88, 99]) tensor(2)\n",
      "tensor([11, 22, 33]) tensor(0)\n",
      "tensor([44, 55, 66]) tensor(1)\n",
      "tensor([77, 88, 99]) tensor(2)\n",
      "tensor([11, 22, 33]) tensor(0)\n",
      "tensor([44, 55, 66]) tensor(1)\n",
      "tensor([77, 88, 99]) tensor(2)\n",
      "##############################\n",
      " batch:1 x_data:tensor([[44, 55, 66],\n",
      "        [44, 55, 66],\n",
      "        [11, 22, 33],\n",
      "        [11, 22, 33]])  label: tensor([1, 1, 0, 0])\n",
      " batch:2 x_data:tensor([[11, 22, 33],\n",
      "        [77, 88, 99],\n",
      "        [44, 55, 66],\n",
      "        [11, 22, 33]])  label: tensor([0, 2, 1, 0])\n",
      " batch:3 x_data:tensor([[44, 55, 66],\n",
      "        [77, 88, 99],\n",
      "        [77, 88, 99],\n",
      "        [77, 88, 99]])  label: tensor([1, 2, 2, 2])\n"
     ]
    }
   ],
   "source": [
    " \n",
    "from torch.utils.data import TensorDataset\n",
    "import torch\n",
    "from torch.utils.data import DataLoader\n",
    " \n",
    "a = torch.tensor([[11, 22, 33], [44, 55, 66], [77, 88, 99], [11, 22, 33], [44, 55, 66], [77, 88, 99], [11, 22, 33], [44, 55, 66], [77, 88, 99], [11, 22, 33], [44, 55, 66], [77, 88, 99]])\n",
    "b = torch.tensor([0, 1, 2, 0, 1, 2, 0, 1, 2, 0, 1, 2])\n",
    "train_ids = TensorDataset(a, b) \n",
    "# 切片输出\n",
    "print(train_ids[0:2])\n",
    "print('#' * 30)\n",
    "# 循环取数据\n",
    "for x_train, y_label in train_ids:\n",
    "    print(x_train, y_label)\n",
    "# DataLoader进行数据封装\n",
    "print('#' * 30)\n",
    "train_loader = DataLoader(dataset=train_ids, batch_size=4, shuffle=True)\n",
    "for i, data in enumerate(train_loader, 1):  # 注意enumerate返回值有两个,一个是序号，一个是数据（包含训练数据和标签）\n",
    "    x_data, label = data\n",
    "    print(' batch:{0} x_data:{1}  label: {2}'.format(i, x_data, label))   # y data (torch tensor)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([[33.],\n",
      "        [33.],\n",
      "        [33.],\n",
      "        [33.],\n",
      "        [33.]])\n",
      "tensor([33.8000, 33.8000, 33.8000, 33.8000, 33.8000])\n",
      "tensor(0.6400)\n"
     ]
    }
   ],
   "source": [
    "A = torch.ones(5)+32\n",
    "B = A+ 0.8\n",
    "print(A.unsqueeze(1))\n",
    "print(B)\n",
    "f = torch.nn.MSELoss()\n",
    "print(f(A,B))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 230,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([[[345, 133],\n",
      "         [326, 637],\n",
      "         [649, 484],\n",
      "         [288, 974],\n",
      "         [735, 181],\n",
      "         [761, 139],\n",
      "         [971,  21],\n",
      "         [ 63, 488],\n",
      "         [211, 955],\n",
      "         [ 40, 869],\n",
      "         [627, 769],\n",
      "         [268, 394],\n",
      "         [891, 494],\n",
      "         [932, 663]],\n",
      "\n",
      "        [[898, 333],\n",
      "         [168, 929],\n",
      "         [402, 100],\n",
      "         [245, 139],\n",
      "         [383, 376],\n",
      "         [417, 683],\n",
      "         [663, 971],\n",
      "         [678, 935],\n",
      "         [938, 856],\n",
      "         [205,  37],\n",
      "         [854, 375],\n",
      "         [248, 553],\n",
      "         [223, 982],\n",
      "         [410, 859]],\n",
      "\n",
      "        [[330, 814],\n",
      "         [844, 331],\n",
      "         [775, 839],\n",
      "         [111, 635],\n",
      "         [480, 209],\n",
      "         [504, 220],\n",
      "         [990, 758],\n",
      "         [721, 308],\n",
      "         [695, 853],\n",
      "         [540, 498],\n",
      "         [ 65, 350],\n",
      "         [178, 414],\n",
      "         [702,   7],\n",
      "         [140, 451]],\n",
      "\n",
      "        [[958, 301],\n",
      "         [672, 575],\n",
      "         [947,  69],\n",
      "         [880, 281],\n",
      "         [938, 879],\n",
      "         [ 78, 979],\n",
      "         [972, 913],\n",
      "         [971, 541],\n",
      "         [393, 136],\n",
      "         [854, 889],\n",
      "         [ 29, 622],\n",
      "         [175, 714],\n",
      "         [198, 989],\n",
      "         [570, 130]]])\n",
      "torch.Size([4, 14, 2])\n",
      "torch.Size([4, 14, 2])\n",
      "torch.Size([4, 14, 2])\n"
     ]
    }
   ],
   "source": [
    "x = torch.randint(1,1000,(4,14,2))\n",
    "print(x)\n",
    "y = torch.fft.ifft2(x,dim=(1,2))\n",
    "y1 = torch.fft.fft2(x,dim=(1,2))\n",
    "print(y.shape)\n",
    "print(y.shape)\n",
    "print(y1.shape)\n",
    "# e = torch.view_as_real(y.resolve_conj())\n",
    "# print(e.shape)\n",
    "# print(e)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.random.randint(0,19,(4,4))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[21. +0.j, -4.-13.j, -5. +0.j, -4.+13.j],\n",
       "       [37. +0.j, -4.-13.j, 11. +0.j, -4.+13.j],\n",
       "       [40. +0.j, 10.-10.j,  0. +0.j, 10.+10.j],\n",
       "       [56. +0.j,  1. -7.j,  2. +0.j,  1. +7.j]])"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.fft.fft(x)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 1. +0.j       ,  1. +0.j       ,  1. +0.j       ],\n",
       "       [ 1. +0.j       , -0.5-0.8660254j, -0.5+0.8660254j],\n",
       "       [ 1. +0.j       , -0.5+0.8660254j, -0.5-0.8660254j]])"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "dftmtx = np.fft.fft(np.eye(3))\n",
    "dftmtx "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "ename": "AttributeError",
     "evalue": "module 'scipy' has no attribute 'linalg'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-13-e6a6482a08db>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mdftmtx\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mN\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m     \u001b[1;32mreturn\u001b[0m \u001b[0msp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfft\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0msp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0meye\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mN\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mdftmtx\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;32m<ipython-input-13-e6a6482a08db>\u001b[0m in \u001b[0;36mdftmtx\u001b[1;34m(N)\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[1;32mdef\u001b[0m \u001b[0mdftmtx\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mN\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 4\u001b[1;33m     \u001b[1;32mreturn\u001b[0m \u001b[0msp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mfft\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0msp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0meye\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mN\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      5\u001b[0m \u001b[0mdftmtx\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m3\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mAttributeError\u001b[0m: module 'scipy' has no attribute 'linalg'"
     ]
    }
   ],
   "source": [
    "import scipy as sp\n",
    "\n",
    "def dftmtx(N):\n",
    "    return sp.linalg.fft(sp.eye(N))\n",
    "dftmtx(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "def DFT_matrix(N):\n",
    "    i, j = np.meshgrid(np.arange(N), np.arange(N))\n",
    "    omega = np.exp( - 2 * np.pi * 1j / N )\n",
    "    W = np.power( omega, i * j ) / np.sqrt(N)\n",
    "    return W"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 1. +0.j       ,  1. +0.j       ,  1. +0.j       ],\n",
       "       [ 1. +0.j       , -0.5-0.8660254j, -0.5+0.8660254j],\n",
       "       [ 1. +0.j       , -0.5+0.8660254j, -0.5-0.8660254j]])"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import scipy.linalg\n",
    "import numpy as np\n",
    "m = scipy.linalg.dft(3)\n",
    "m"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 0.00000000e+00+0.00000000e+00j  0.00000000e+00+3.55271368e-15j\n",
      "   0.00000000e+00-3.55271368e-15j]\n",
      " [ 1.77635684e-14+7.10542736e-15j  7.10542736e-15+2.84217094e-14j\n",
      "   1.77635684e-14+1.42108547e-14j]\n",
      " [ 2.84217094e-14+7.10542736e-15j  2.84217094e-14+2.84217094e-14j\n",
      "  -1.77635684e-15+3.55271368e-15j]\n",
      " [ 1.77635684e-15+0.00000000e+00j -7.10542736e-15+0.00000000e+00j\n",
      "  -3.55271368e-15+3.55271368e-15j]\n",
      " [ 1.77635684e-14-1.77635684e-14j -1.77635684e-15+0.00000000e+00j\n",
      "   1.42108547e-14-1.42108547e-14j]\n",
      " [ 0.00000000e+00+2.30926389e-14j -2.13162821e-14-3.99680289e-15j\n",
      "   7.10542736e-15-1.77635684e-14j]\n",
      " [ 0.00000000e+00-7.10542736e-15j  2.13162821e-14+7.10542736e-15j\n",
      "   1.42108547e-14+1.42108547e-14j]\n",
      " [-1.33226763e-14+3.55271368e-15j -2.13162821e-14-3.55271368e-15j\n",
      "  -7.10542736e-15-7.10542736e-15j]\n",
      " [ 5.68434189e-14-1.42108547e-14j -2.66453526e-15-1.06581410e-14j\n",
      "   7.10542736e-15+3.55271368e-15j]\n",
      " [-1.06581410e-14+1.24344979e-14j -1.42108547e-14+8.88178420e-15j\n",
      "   0.00000000e+00+1.06581410e-14j]\n",
      " [-3.55271368e-15+0.00000000e+00j  0.00000000e+00-7.10542736e-15j\n",
      "  -7.10542736e-15+0.00000000e+00j]\n",
      " [-1.42108547e-14+0.00000000e+00j  0.00000000e+00+1.42108547e-14j\n",
      "  -1.06581410e-14+0.00000000e+00j]\n",
      " [ 0.00000000e+00-2.48689958e-14j -1.42108547e-14-1.42108547e-14j\n",
      "   6.21724894e-15+0.00000000e+00j]\n",
      " [-1.77635684e-14-1.42108547e-14j  8.88178420e-15-7.10542736e-15j\n",
      "  -3.55271368e-15-7.10542736e-15j]\n",
      " [-1.77635684e-14-3.55271368e-15j  0.00000000e+00+2.13162821e-14j\n",
      "   1.42108547e-14-7.10542736e-15j]\n",
      " [ 7.10542736e-15+0.00000000e+00j  2.84217094e-14+7.10542736e-15j\n",
      "   0.00000000e+00-1.77635684e-14j]\n",
      " [ 3.01980663e-14-1.06581410e-14j -1.06581410e-14+7.10542736e-15j\n",
      "   0.00000000e+00-3.55271368e-15j]\n",
      " [-3.55271368e-15+0.00000000e+00j  0.00000000e+00+1.42108547e-14j\n",
      "   4.44089210e-15-3.55271368e-15j]\n",
      " [ 8.88178420e-16+7.10542736e-15j -1.42108547e-14+0.00000000e+00j\n",
      "   0.00000000e+00+1.42108547e-14j]\n",
      " [ 1.77635684e-15+1.42108547e-14j  7.10542736e-15+5.32907052e-15j\n",
      "   0.00000000e+00+7.10542736e-15j]\n",
      " [-1.42108547e-14+0.00000000e+00j  2.66453526e-15+0.00000000e+00j\n",
      "   0.00000000e+00-3.55271368e-15j]\n",
      " [-1.77635684e-15+0.00000000e+00j  0.00000000e+00-3.55271368e-15j\n",
      "   0.00000000e+00+0.00000000e+00j]\n",
      " [-7.10542736e-15+3.55271368e-15j -8.88178420e-15-1.06581410e-14j\n",
      "  -1.42108547e-14+0.00000000e+00j]\n",
      " [ 3.55271368e-15+1.42108547e-14j -9.76996262e-15-3.55271368e-15j\n",
      "   3.55271368e-15-1.42108547e-14j]\n",
      " [ 3.01980663e-14+1.06581410e-14j  0.00000000e+00+3.55271368e-15j\n",
      "  -1.06581410e-14-7.10542736e-15j]\n",
      " [ 3.55271368e-15+0.00000000e+00j  1.06581410e-14+7.10542736e-15j\n",
      "   2.84217094e-14+7.10542736e-15j]\n",
      " [-2.66453526e-15-7.10542736e-15j  1.42108547e-14-7.10542736e-15j\n",
      "   0.00000000e+00-7.10542736e-15j]\n",
      " [-7.10542736e-15+1.42108547e-14j -7.10542736e-15+7.10542736e-15j\n",
      "   1.06581410e-14+1.42108547e-14j]\n",
      " [ 1.42108547e-14+1.77635684e-14j -4.44089210e-15+0.00000000e+00j\n",
      "  -1.42108547e-14+7.10542736e-15j]\n",
      " [-1.68753900e-14-1.42108547e-14j -2.13162821e-14+0.00000000e+00j\n",
      "   0.00000000e+00-2.13162821e-14j]\n",
      " [ 7.10542736e-15+7.10542736e-15j -1.42108547e-14+0.00000000e+00j\n",
      "  -7.10542736e-15+0.00000000e+00j]\n",
      " [-1.95399252e-14-2.13162821e-14j  0.00000000e+00-4.44089210e-15j\n",
      "   0.00000000e+00+5.32907052e-15j]\n",
      " [ 5.68434189e-14+1.42108547e-14j  7.10542736e-15-3.55271368e-15j\n",
      "  -2.66453526e-15+1.06581410e-14j]\n",
      " [-1.42108547e-14-1.59872116e-14j -7.10542736e-15+0.00000000e+00j\n",
      "  -1.42108547e-14+3.55271368e-15j]\n",
      " [ 0.00000000e+00+0.00000000e+00j  7.10542736e-15+1.42108547e-14j\n",
      "   2.84217094e-14-1.42108547e-14j]\n",
      " [-1.42108547e-14-3.73034936e-14j  1.42108547e-14+2.48689958e-14j\n",
      "  -2.48689958e-14+7.54951657e-15j]\n",
      " [ 1.06581410e-14+1.77635684e-14j  1.42108547e-14+1.77635684e-14j\n",
      "  -4.44089210e-15+7.10542736e-15j]\n",
      " [ 5.32907052e-15+1.42108547e-14j -8.88178420e-15-1.95399252e-14j\n",
      "   0.00000000e+00+0.00000000e+00j]\n",
      " [ 4.26325641e-14-7.10542736e-15j  5.32907052e-15-3.55271368e-15j\n",
      "   1.42108547e-14-1.42108547e-14j]\n",
      " [ 1.77635684e-14-7.10542736e-15j  2.48689958e-14-2.48689958e-14j\n",
      "   2.13162821e-14-2.84217094e-14j]]\n"
     ]
    }
   ],
   "source": [
    "dftmtx = lambda N: np.fft.fft(np.eye(N))\n",
    "dftmtx(3)\n",
    "x = np.random.randint(0,19,(40,3)) # x is any input data with those dimensions\n",
    "W = dftmtx(40)\n",
    "U = dftmtx(3)\n",
    "dft_of_x = W.dot(x).dot(U)\n",
    "\n",
    "print(np.fft.fft2(x)-dft_of_x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 82.  +0.j        , -15.5 -2.59807621j, -15.5 +2.59807621j],\n",
       "       [ 22. -19.05255888j,  -6.5 +9.52627944j,   8.5 -6.06217783j],\n",
       "       [ 22. +19.05255888j,   8.5 +6.06217783j,  -6.5 -9.52627944j]])"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_of_x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 82.  +0.j        , -15.5 -2.59807621j, -15.5 +2.59807621j],\n",
       "       [ 22. -19.05255888j,  -6.5 +9.52627944j,   8.5 -6.06217783j],\n",
       "       [ 22. +19.05255888j,   8.5 +6.06217783j,  -6.5 -9.52627944j]])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([[ 0.0000e+00+0.0000e+00j,  0.0000e+00-7.6294e-06j,\n",
      "          0.0000e+00+7.6294e-06j],\n",
      "        [-3.8147e-06-9.5367e-06j,  7.6294e-06+9.5367e-06j,\n",
      "          9.5367e-07-1.1444e-05j],\n",
      "        [ 0.0000e+00-3.8147e-06j, -7.6294e-06+3.8147e-06j,\n",
      "          0.0000e+00+0.0000e+00j],\n",
      "        [ 1.1444e-05-1.4305e-06j,  0.0000e+00-1.9073e-06j,\n",
      "         -3.8147e-06+1.1444e-05j],\n",
      "        [-7.6294e-06-5.7220e-06j,  3.8147e-06+7.6294e-06j,\n",
      "         -7.6294e-06-7.6294e-06j],\n",
      "        [ 0.0000e+00+1.9073e-06j,  7.6294e-06-3.8147e-06j,\n",
      "          3.8147e-06+1.9073e-06j],\n",
      "        [ 1.9073e-06+0.0000e+00j, -5.7220e-06+2.8610e-06j,\n",
      "          1.9073e-06+2.3842e-06j],\n",
      "        [ 7.6294e-06-3.8147e-06j,  0.0000e+00+0.0000e+00j,\n",
      "          0.0000e+00-1.9073e-06j],\n",
      "        [ 0.0000e+00+3.8147e-06j,  3.8147e-06-1.9073e-06j,\n",
      "          0.0000e+00-7.6294e-06j],\n",
      "        [-3.8147e-06-7.6294e-06j,  3.8147e-06-9.5367e-06j,\n",
      "          1.1444e-05+3.8147e-06j],\n",
      "        [-3.8147e-06+3.8147e-06j,  0.0000e+00+1.9073e-06j,\n",
      "          3.8147e-06-7.6294e-06j],\n",
      "        [-3.8147e-06+5.2452e-06j,  3.8147e-06+0.0000e+00j,\n",
      "          0.0000e+00+0.0000e+00j],\n",
      "        [ 9.5367e-07-5.7220e-06j,  0.0000e+00-4.7684e-06j,\n",
      "          9.5367e-07+4.7684e-06j],\n",
      "        [-3.8147e-06+4.7684e-06j,  5.7220e-06+7.6294e-06j,\n",
      "         -7.6294e-06-3.8147e-06j],\n",
      "        [-1.9073e-06+5.7220e-06j,  3.8147e-06-4.7684e-07j,\n",
      "          1.9073e-06+0.0000e+00j],\n",
      "        [ 1.9073e-06+0.0000e+00j, -7.6294e-06+0.0000e+00j,\n",
      "         -7.6294e-06-1.5259e-05j],\n",
      "        [ 0.0000e+00+0.0000e+00j,  5.7220e-06-7.6294e-06j,\n",
      "         -3.8147e-06+0.0000e+00j],\n",
      "        [ 2.8610e-06-3.8147e-06j,  0.0000e+00+0.0000e+00j,\n",
      "          0.0000e+00-3.8147e-06j],\n",
      "        [ 7.6294e-06+0.0000e+00j,  0.0000e+00+0.0000e+00j,\n",
      "          3.8147e-06+7.6294e-06j],\n",
      "        [ 0.0000e+00+1.1444e-05j,  3.8147e-06+1.5259e-05j,\n",
      "          0.0000e+00-1.5259e-05j],\n",
      "        [ 0.0000e+00-9.5367e-07j, -7.6294e-06-2.8610e-06j,\n",
      "          0.0000e+00+2.8610e-06j],\n",
      "        [-3.8147e-06-1.9073e-05j,  3.8147e-06+0.0000e+00j,\n",
      "          7.6294e-06-1.9073e-05j],\n",
      "        [ 5.7220e-06+3.8147e-06j,  0.0000e+00-7.6294e-06j,\n",
      "          0.0000e+00+9.5367e-07j],\n",
      "        [-9.5367e-07+0.0000e+00j, -3.8147e-06-1.9073e-06j,\n",
      "          0.0000e+00+0.0000e+00j],\n",
      "        [ 0.0000e+00+0.0000e+00j, -3.8147e-06+0.0000e+00j,\n",
      "          5.7220e-06+7.6294e-06j],\n",
      "        [-2.8610e-06+0.0000e+00j, -9.5367e-06+0.0000e+00j,\n",
      "         -3.8147e-06+0.0000e+00j],\n",
      "        [ 3.8147e-06-5.7220e-06j, -9.5367e-07+0.0000e+00j,\n",
      "          3.8147e-06+1.9073e-06j],\n",
      "        [-3.8147e-06+3.8147e-06j,  0.0000e+00+3.8147e-06j,\n",
      "         -1.9073e-06-7.6294e-06j],\n",
      "        [-2.8610e-06+5.7220e-06j, -1.9073e-06-9.5367e-07j,\n",
      "          2.8610e-06+9.5367e-07j],\n",
      "        [-7.6294e-06+2.1458e-06j, -7.6294e-06-3.8147e-06j,\n",
      "          3.8147e-06+1.1444e-05j],\n",
      "        [-3.8147e-06-3.8147e-06j,  1.9073e-06+7.6294e-06j,\n",
      "         -3.8147e-06-3.8147e-06j],\n",
      "        [-2.8610e-06+1.9073e-06j,  3.8147e-06-3.8147e-06j,\n",
      "          0.0000e+00+1.9073e-06j],\n",
      "        [ 0.0000e+00-3.8147e-06j,  0.0000e+00+7.6294e-06j,\n",
      "          3.8147e-06+1.9073e-06j],\n",
      "        [ 7.6294e-06+1.9073e-06j,  3.8147e-06+0.0000e+00j,\n",
      "          0.0000e+00-3.3379e-06j],\n",
      "        [ 0.0000e+00-7.6294e-06j,  5.7220e-06-9.5367e-07j,\n",
      "         -9.5367e-06-3.8147e-06j],\n",
      "        [ 0.0000e+00+0.0000e+00j,  3.8147e-06-3.8147e-06j,\n",
      "          3.8147e-06+7.6294e-06j],\n",
      "        [-7.6294e-06+5.7220e-06j, -5.7220e-06+7.6294e-06j,\n",
      "          0.0000e+00-7.6294e-06j],\n",
      "        [-7.6294e-06-8.5831e-06j, -3.8147e-06+5.7220e-06j,\n",
      "          0.0000e+00+0.0000e+00j],\n",
      "        [ 7.6294e-06+3.8147e-06j, -3.8147e-06-3.8147e-06j,\n",
      "         -5.7220e-06-4.7684e-06j],\n",
      "        [ 1.9073e-06+5.7220e-06j, -2.8610e-06+3.8147e-06j,\n",
      "          1.9073e-06-2.4796e-05j]])\n"
     ]
    }
   ],
   "source": [
    "dftmtx = lambda N: torch.fft.fft(torch.eye(N))\n",
    "dftmtx(3)\n",
    "x = torch.randint(0,19,(40,3))+0.*1j # x is any input data with those dimensions\n",
    "W = dftmtx(40)\n",
    "U = dftmtx(3)\n",
    "dft_of_x = torch.mm(torch.mm(W,x),U)\n",
    "\n",
    "print(torch.fft.fft2(x)-dft_of_x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 379,
   "metadata": {},
   "outputs": [],
   "source": [
    "Nt = 32  # T antennas\n",
    "Nr = 32  # R antennas\n",
    "NtRF = 4  # RF chains at the transmitter\n",
    "NrRF = 4  # RF chains at the receiver\n",
    "Ncl = 2   # clusters\n",
    "Nray = 1  # ray\n",
    "sigma_h = 0.2  # gain\n",
    "Tao = 0.001    # delay\n",
    "fd = 3    # maximum Doppler shift\n",
    "Batch_size = 1\n",
    "\n",
    "quan_bits = 2\n",
    "\n",
    "minlevel_G = -3   # Three times of the standard sigma\n",
    "maxlevel_G = 3\n",
    "\n",
    "from array import array\n",
    "def theta(N, Batch_size):\n",
    "    phi = np.zeros(Batch_size*Ncl*Nray)  # azimuth AoA and AoD\n",
    "    a = np.zeros((Batch_size, Ncl*Nray, N, 1), dtype=complex)\n",
    "    # np.random.seed(Seed)\n",
    "    for i in range(Batch_size*Ncl*Nray):\n",
    "        phi[i] = np.random.uniform(-np.pi/3, np.pi/3)\n",
    "    f = 0\n",
    "    for i in range(Batch_size):\n",
    "        for j in range(Ncl*Nray):\n",
    "            f += 1\n",
    "            for z in range(N):\n",
    "                a[i][j][z] = np.exp(1j * np.pi * z * np.sin(phi[f-1]))\n",
    "    PHI = phi.reshape(Batch_size, Ncl*Nray)\n",
    "    return a/np.sqrt(N), PHI\n",
    "\n",
    "def H_gen(Batch_size):\n",
    "    HH = torch.zeros((Batch_size, 2, Nr, Nt))\n",
    "    # HH = np.zeros((Batch_size, Nr, Nt))\n",
    "    alpha_h = np.random.normal(0, sigma_h, (Batch_size, Ncl*Nray)) + 1j*np.random.normal(0, sigma_h, (Batch_size,Ncl*Nray))\n",
    "\n",
    "    ar, ThetaR = theta(Nr, Batch_size)\n",
    "    at, ThetaT = theta(Nt, Batch_size)\n",
    "    for b in range(Batch_size):\n",
    "        H = np.zeros((Nr, Nt), dtype=complex)\n",
    "        fff = 0\n",
    "        for i in range(Ncl):\n",
    "            for j in range(Nray):\n",
    "                H += alpha_h[b][fff] * np.dot(ar[b][fff], np.conjugate(at[b][fff]).T)\n",
    "                fff += 1\n",
    "        H = np.sqrt(Nt * Nr / Ncl * Nray) * H\n",
    "        # H = c2m(H)\n",
    "        # H = H.to(dtype=torch.float)\n",
    "        # HH[b] = H\n",
    "    \n",
    "    return H\n",
    "H = H_gen(2)\n",
    "W = dftmtx(Nr)\n",
    "U = dftmtx(Nt)\n",
    "dft_of_x = W.dot(H).dot(U)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 380,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(32, 32)\n",
      "torch.Size([2, 32, 32])\n",
      "[[ 0.00000000e+00-5.20417043e-18j -3.46944695e-18+6.93889390e-18j\n",
      "  -2.08166817e-17+1.38777878e-17j ...  0.00000000e+00-2.16840434e-18j\n",
      "   1.38777878e-17-1.38777878e-17j  6.93889390e-18-2.77555756e-17j]\n",
      " [ 6.93889390e-18-2.77555756e-17j  2.77555756e-17+2.25514052e-17j\n",
      "   1.38777878e-17+6.93889390e-18j ... -1.38777878e-17+2.77555756e-17j\n",
      "  -1.38777878e-17-4.85722573e-17j -1.38777878e-17+0.00000000e+00j]\n",
      " [ 0.00000000e+00+0.00000000e+00j -9.54097912e-18+6.93889390e-18j\n",
      "  -1.73472348e-17-1.38777878e-17j ...  0.00000000e+00+1.38777878e-17j\n",
      "  -4.85722573e-17+0.00000000e+00j  1.99493200e-17-6.93889390e-18j]\n",
      " ...\n",
      " [ 6.93889390e-18+1.38777878e-17j  1.38777878e-17-2.77555756e-17j\n",
      "   1.38777878e-17-8.67361738e-18j ...  0.00000000e+00-2.77555756e-17j\n",
      "   2.77555756e-17+0.00000000e+00j  0.00000000e+00-6.93889390e-18j]\n",
      " [ 1.38777878e-17+6.93889390e-18j  1.38777878e-17-2.77555756e-17j\n",
      "  -1.14925430e-17+0.00000000e+00j ... -2.08166817e-17-1.38777878e-17j\n",
      "   1.38777878e-17-4.16333634e-17j -6.93889390e-18+1.38777878e-17j]\n",
      " [-6.93889390e-18+1.38777878e-17j  0.00000000e+00+6.93889390e-18j\n",
      "  -2.77555756e-17-1.73472348e-17j ... -8.67361738e-18+2.08166817e-17j\n",
      "  -2.77555756e-17+0.00000000e+00j  2.77555756e-17+0.00000000e+00j]]\n"
     ]
    }
   ],
   "source": [
    "print(H.shape)\n",
    "\n",
    "print(c2m(H).shape)\n",
    "Hn = H\n",
    "Ht = c2m(H)\n",
    "\n",
    "Ht = Ht[0]+1j*Ht[1]\n",
    "Ht_FFT = torch.fft.fft2(Ht, dim=(-2,-1))\n",
    "Ht = torch.fft.ifft2(Ht_FFT, dim=(-2,-1))\n",
    "print(Ht.numpy()-Hn)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 372,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23ce93ecf70>]"
      ]
     },
     "execution_count": 372,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.plot(np.real(np.fft.fft2(H)).flatten())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 373,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x23ce9445a00>]"
      ]
     },
     "execution_count": 373,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.imag(np.fft.fft2(H)).flatten())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 368,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.colorbar.Colorbar at 0x23ce92c03d0>"
      ]
     },
     "execution_count": 368,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "H_heat = np.abs(np.fft.fft2(H))\n",
    "plt.imshow(H_heat, cmap=plt.cm.hot, vmin=0, vmax=H_heat.max()/3)\n",
    "plt.colorbar()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 254,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "777.0181903828078"
      ]
     },
     "execution_count": 254,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.abs(np.fft.fft2(H)).max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 255,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.313593491653471"
      ]
     },
     "execution_count": 255,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.abs(np.fft.fft2(H)).min()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 287,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "def pwr_normalize(sig):\n",
    "    _, num_ele = sig.shape[0], torch.numel(sig[0])\n",
    "    pwr_sig = torch.mean(torch.abs(sig)**2, dim=-1)\n",
    "    print(pwr_sig)\n",
    "    sig = sig/torch.sqrt(pwr_sig.unsqueeze(-1))\n",
    "    return sig\n",
    "\n",
    "def power_norm(signal, power=1):\n",
    "    num_elements = len(signal.flatten())\n",
    "    num_complex = num_elements//2//2\n",
    "    temp = signal.view(num_complex, 2, 1, 2)\n",
    "    signal_power = torch.mean(temp[:,0]**2+temp[:,1]**2)\n",
    "    signal = signal * math.sqrt(power) / torch.sqrt(signal_power)\n",
    "    return signal\n",
    "\n",
    "def power_norm_batchwise(signal, power=1):\n",
    "    batchsize , num_elements = signal.shape[0], len(signal[0].flatten())\n",
    "    num_complex = num_elements//2\n",
    "    signal_shape = signal.shape\n",
    "    signal = signal.view(batchsize, num_complex, 2)\n",
    "    signal_power = torch.mean((signal[:,:,0]**2 + signal[:,:,1]**2), dim=-1)\n",
    "\n",
    "    print(signal_power)\n",
    "    signal = signal * math.sqrt(power) / torch.sqrt(signal_power.unsqueeze(-1).unsqueeze(-1))\n",
    "    signal = signal.view(signal_shape)\n",
    "    return signal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 289,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([2.1421, 1.9866, 1.5828, 1.5390, 1.5544, 1.4398, 1.5712, 2.4064, 1.8379,\n",
      "        2.2988, 2.1299, 1.6475, 1.5760, 1.8809, 2.0991, 1.7328, 2.1828, 2.0706,\n",
      "        1.9512, 1.5043, 2.0690, 1.6861, 1.8449, 2.8848, 2.3115, 1.7430, 1.5835,\n",
      "        1.9223, 2.8853, 2.8064, 2.6080, 2.6405, 3.2477, 1.2200, 1.6399, 2.7155,\n",
      "        2.3207, 2.6729, 2.8254, 0.7554])\n",
      "tensor([2.1421, 1.9866, 1.5828, 1.5390, 1.5544, 1.4398, 1.5712, 2.4064, 1.8379,\n",
      "        2.2988, 2.1299, 1.6475, 1.5760, 1.8809, 2.0991, 1.7328, 2.1828, 2.0706,\n",
      "        1.9512, 1.5043, 2.0690, 1.6861, 1.8449, 2.8848, 2.3115, 1.7430, 1.5835,\n",
      "        1.9223, 2.8853, 2.8064, 2.6080, 2.6405, 3.2477, 1.2200, 1.6399, 2.7155,\n",
      "        2.3207, 2.6729, 2.8254, 0.7554])\n",
      "tensor([[[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[-1.1921e-07,  0.0000e+00],\n",
      "          [-1.4901e-08, -2.9802e-08]],\n",
      "\n",
      "         [[-1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -1.1921e-07]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 7.4506e-09,  0.0000e+00],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-1.8626e-09,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -7.4506e-09]],\n",
      "\n",
      "         [[ 5.9605e-08,  0.0000e+00],\n",
      "          [-1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-2.9802e-08, -7.4506e-09],\n",
      "          [ 0.0000e+00, -1.4901e-08]],\n",
      "\n",
      "         [[ 0.0000e+00, -1.1921e-07],\n",
      "          [-7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[-1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07,  5.9605e-08],\n",
      "          [-1.1921e-07, -1.4901e-08]],\n",
      "\n",
      "         [[ 5.9605e-08,  5.9605e-08],\n",
      "          [ 5.9605e-08,  5.9605e-08]],\n",
      "\n",
      "         [[ 5.9605e-08,  1.1921e-07],\n",
      "          [-5.9605e-08, -1.4901e-08]],\n",
      "\n",
      "         [[ 5.9605e-08,  0.0000e+00],\n",
      "          [ 2.9802e-08,  5.9605e-08]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [ 2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 5.9605e-08, -1.1921e-07],\n",
      "          [-5.9605e-08, -2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  9.3132e-10],\n",
      "          [ 0.0000e+00,  2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  1.4901e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  5.9605e-08],\n",
      "          [-2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  7.4506e-09],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.1921e-07,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-5.9605e-08,  0.0000e+00],\n",
      "          [ 2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 1.1921e-07,  2.9802e-08]],\n",
      "\n",
      "         [[-1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00, -1.8626e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [-1.1921e-07,  1.8626e-09]],\n",
      "\n",
      "         [[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  1.4901e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  9.3132e-10]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  5.9605e-08]],\n",
      "\n",
      "         [[-1.1921e-07,  0.0000e+00],\n",
      "          [ 0.0000e+00, -1.4901e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 1.4901e-08, -1.4901e-08],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [ 2.9802e-08, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-1.1921e-07,  0.0000e+00],\n",
      "          [ 1.1921e-07,  5.9605e-08]],\n",
      "\n",
      "         [[ 5.9605e-08, -5.9605e-08],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [-2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.4901e-08,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.4901e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  1.1921e-07]],\n",
      "\n",
      "         [[-1.1921e-07, -2.9802e-08],\n",
      "          [-1.1921e-07, -5.9605e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00, -1.4901e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  1.1921e-07]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 7.4506e-09,  0.0000e+00],\n",
      "          [-5.9605e-08, -5.9605e-08]],\n",
      "\n",
      "         [[-1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [ 7.4506e-09,  5.9605e-08]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 5.9605e-08,  3.7253e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [-1.4901e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [-2.9802e-08, -5.9605e-08]],\n",
      "\n",
      "         [[ 2.9802e-08, -7.4506e-09],\n",
      "          [ 1.4901e-08,  7.4506e-09]],\n",
      "\n",
      "         [[ 0.0000e+00, -1.1921e-07],\n",
      "          [ 1.1921e-07,  2.9802e-08]],\n",
      "\n",
      "         [[-5.9605e-08,  5.9605e-08],\n",
      "          [-7.4506e-09,  2.3842e-07]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [-1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 7.4506e-09,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 5.9605e-08,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  3.7253e-09]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 1.4901e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [ 5.9605e-08, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [-1.4901e-08,  2.9802e-08]],\n",
      "\n",
      "         [[ 1.8626e-09, -1.1921e-07],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[-5.9605e-08, -2.9802e-08],\n",
      "          [-1.4901e-08,  1.1921e-07]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07,  2.9802e-08],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 5.9605e-08, -5.9605e-08]],\n",
      "\n",
      "         [[-1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00, -1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  7.4506e-09],\n",
      "          [ 2.9802e-08, -5.9605e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00, -1.4901e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  3.7253e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-1.4901e-08,  7.4506e-09],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-2.9802e-08,  5.9605e-08],\n",
      "          [ 0.0000e+00, -1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00, -7.4506e-09],\n",
      "          [ 0.0000e+00,  1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [-5.9605e-08, -7.4506e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 2.9802e-08,  1.1921e-07],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -1.4901e-08],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [ 5.9605e-08,  2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.1921e-07],\n",
      "          [ 5.9605e-08, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 7.4506e-09,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 5.9605e-08,  5.9605e-08],\n",
      "          [ 5.9605e-08,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -3.7253e-09],\n",
      "          [ 0.0000e+00,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-2.3283e-10,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-5.9605e-08,  0.0000e+00],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  5.9605e-08],\n",
      "          [ 0.0000e+00, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-1.4901e-08, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 2.9802e-08, -5.9605e-08]],\n",
      "\n",
      "         [[ 5.9605e-08,  0.0000e+00],\n",
      "          [ 1.4901e-08, -2.9802e-08]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  9.3132e-10],\n",
      "          [ 5.9605e-08,  1.8626e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  3.7253e-09]],\n",
      "\n",
      "         [[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 1.1921e-07, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 2.9802e-08, -1.4901e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00, -5.9605e-08],\n",
      "          [-5.9605e-08, -1.8626e-09]],\n",
      "\n",
      "         [[ 2.9802e-08, -1.4901e-08],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 5.9605e-08,  0.0000e+00],\n",
      "          [-3.7253e-09,  1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [ 3.7253e-09,  1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.1921e-07],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[-1.1921e-07,  5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [-2.9802e-08, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  5.9605e-08],\n",
      "          [ 0.0000e+00, -1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [-7.4506e-09,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07, -2.9802e-08],\n",
      "          [ 2.9802e-08,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  2.9802e-08],\n",
      "          [-2.9802e-08, -5.9605e-08]],\n",
      "\n",
      "         [[-2.9802e-08,  1.4901e-08],\n",
      "          [ 1.1921e-07,  3.7253e-09]],\n",
      "\n",
      "         [[ 5.9605e-08,  2.9802e-08],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[ 5.9605e-08,  2.9802e-08],\n",
      "          [ 0.0000e+00,  1.4901e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00, -2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-1.1921e-07,  1.4901e-08],\n",
      "          [ 5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [-7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-2.9802e-08, -5.9605e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.8626e-09,  1.8626e-09]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [ 1.4901e-08, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00,  5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [-1.4901e-08,  5.9605e-08]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07,  2.9802e-08],\n",
      "          [ 7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.4901e-08,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  2.9802e-08]],\n",
      "\n",
      "         [[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.4901e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -3.7253e-09],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00, -3.7253e-09]],\n",
      "\n",
      "         [[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00, -2.9802e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 5.9605e-08, -2.9802e-08]],\n",
      "\n",
      "         [[ 2.9802e-08, -1.1921e-07],\n",
      "          [-1.4901e-08,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 2.9802e-08,  0.0000e+00],\n",
      "          [-7.4506e-09, -1.1921e-07]],\n",
      "\n",
      "         [[-2.3842e-07,  0.0000e+00],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 1.8626e-09,  2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 7.4506e-09,  3.7253e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  2.9802e-08]]],\n",
      "\n",
      "\n",
      "        [[[ 0.0000e+00,  0.0000e+00],\n",
      "          [-5.9605e-08,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 7.4506e-09,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  1.4901e-08]],\n",
      "\n",
      "         [[-5.9605e-08,  0.0000e+00],\n",
      "          [-1.1921e-07, -1.4901e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 0.0000e+00,  2.9802e-08]],\n",
      "\n",
      "         [[ 2.9802e-08,  0.0000e+00],\n",
      "          [ 2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-7.4506e-09,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -5.9605e-08],\n",
      "          [ 0.0000e+00, -1.1921e-07]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [-1.4901e-08, -5.9605e-08]],\n",
      "\n",
      "         [[ 0.0000e+00,  2.9802e-08],\n",
      "          [ 5.9605e-08,  1.1921e-07]]],\n",
      "\n",
      "\n",
      "        [[[-1.1921e-07,  0.0000e+00],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00, -1.1921e-07],\n",
      "          [-1.1921e-07, -3.7253e-09]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.4901e-08],\n",
      "          [ 1.4901e-08, -5.9605e-08]],\n",
      "\n",
      "         [[-2.9802e-08,  2.9802e-08],\n",
      "          [-1.1921e-07,  1.8626e-09]],\n",
      "\n",
      "         [[-5.9605e-08, -2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 2.9802e-08,  2.9802e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]],\n",
      "\n",
      "\n",
      "        [[[-5.9605e-08, -1.4901e-08],\n",
      "          [-2.9802e-08,  0.0000e+00]],\n",
      "\n",
      "         [[-5.9605e-08,  7.4506e-09],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[-2.9802e-08,  0.0000e+00],\n",
      "          [-1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  1.1921e-07],\n",
      "          [ 0.0000e+00,  0.0000e+00]],\n",
      "\n",
      "         [[ 0.0000e+00,  0.0000e+00],\n",
      "          [ 1.1921e-07,  0.0000e+00]],\n",
      "\n",
      "         [[-3.7253e-09, -5.9605e-08],\n",
      "          [ 0.0000e+00,  0.0000e+00]]]])\n"
     ]
    }
   ],
   "source": [
    "A = torch.randn(40,6,2,2)     \n",
    "B = torch.view_as_complex(A).view(40,-1)                     \n",
    "# B = A.view(40,-1)\n",
    "print(power_norm_batchwise(A)-torch.view_as_real(pwr_normalize(B)).view(40,6,2,2))\n",
    "\n",
    "#print(power_norm_batchwise(A)-power_norm(A))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 311,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[2 3 0 0]\n"
     ]
    },
    {
     "ename": "AttributeError",
     "evalue": "'numpy.ndarray' object has no attribute 'clamp'",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mAttributeError\u001b[0m                            Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-311-ad42c1bb6ccb>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      1\u001b[0m \u001b[0mA\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrandom\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mrandint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m10\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m4\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      2\u001b[0m \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mabs\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mA\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 3\u001b[1;33m \u001b[0mprint\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mA\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mclamp\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m7\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[1;31mAttributeError\u001b[0m: 'numpy.ndarray' object has no attribute 'clamp'"
     ]
    }
   ],
   "source": [
    "A = np.random.randint(0,10,(4,))\n",
    "print(np.abs(A-5))\n",
    "print(A.clamp(0,7))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 343,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Epoch 149/150: 100%|██████████████████| 150/150 [00:02<00:00, 66.39it/s, loss=8.00e+00, lo=8.00e+00]\n"
     ]
    }
   ],
   "source": [
    "import tqdm\n",
    "import time\n",
    " \n",
    "iter_object = range(10, 21)\n",
    "pbar = tqdm.tqdm(iter_object,\n",
    "                 total=len(iter_object),\n",
    "                 colour=\"red\")\n",
    " \n",
    "for idx, element in enumerate(pbar):\n",
    "    time.sleep(0.5)\n",
    "    pbar.set_description(f\"No.{idx}\")\n",
    "    pbar.set_postfix(f\"正在处理的元素为 {element}\")\n",
    "    # pbar.set_postfix({\"正在处理的元素为\": element} )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 404,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([0.5000, 0.4000, 0.1000])\n",
      "tensor(-0.5000)\n"
     ]
    }
   ],
   "source": [
    "\n",
    "A = torch.nn.NLLLoss()\n",
    "x = torch.tensor([0.5,0.4,0.1])\n",
    "print(x)\n",
    "y = torch.tensor([0])\n",
    "\n",
    "print(A(x.unsqueeze(0), y))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 394,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-0.3010299956639812"
      ]
     },
     "execution_count": 394,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "math.log10(0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.8 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "2acfb64da22e8642b7d79c4474d499b6e9f92dc367f64ccfb157ce56ea4df05c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> DrawFigure/test_complexity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "####   import required function \n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.ndimage.filters import gaussian_filter1d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6.93535625\n",
      "155\n",
      "331\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1296x1296 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "################   Image Entropy\n",
    "fig = plt.figure(figsize=(18, 18))   \n",
    "left, bottom, width, height = 0.2, 0.2, 0.8, 0.8  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "images_num = 200\n",
    "index = np.arange(0,images_num)\n",
    "\n",
    "psnr_group = [31.4598, 33.9026, 35.2033, 31.7532, 29.9495, 33.8605, 31.0981, 35.9347,\n",
    "        35.8591, 32.4460, 38.7524, 29.9603, 34.0727, 30.9804, 28.7486, 28.7583,\n",
    "        30.7058, 31.8264, 34.0111, 29.2517, 32.6045, 33.0081, 37.7661, 26.3661,\n",
    "        32.2530, 29.0411, 34.7615, 35.2609, 30.8398, 28.9813, 33.3921, 39.2278,\n",
    "        30.9694, 35.5226, 36.4074, 31.4083, 33.2447, 28.4289, 28.3029, 35.0460,\n",
    "        32.4206, 29.6175, 29.9462, 36.0780, 26.5440, 31.8695, 36.8040, 29.9542,\n",
    "        32.0011, 36.5766, 32.4607, 34.3189, 33.7823, 33.7141, 34.3505, 41.3047,\n",
    "        26.9324, 32.6823, 33.6035, 33.1290, 31.5827, 35.1934, 30.1472, 33.6848,\n",
    "        34.8350, 29.1197, 33.8974, 24.1673, 31.4398, 31.6837, 39.3244, 33.7804,\n",
    "        34.5842, 35.4935, 32.6304, 34.2516, 32.2258, 34.8213, 34.2093, 37.9486,\n",
    "        37.4215, 26.3856, 30.8771, 34.6126, 38.8033, 36.6399, 29.2792, 37.5901,\n",
    "        33.5953, 30.7261, 33.5350, 33.6927, 29.2223, 33.0298, 32.9800, 26.8957,\n",
    "        27.0421, 39.9198, 27.7569, 33.1940, 34.4248, 33.3156, 29.4078, 30.2829,\n",
    "        32.7571, 32.0294, 32.7358, 33.1225, 32.3279, 32.3277, 31.0880, 31.6041,\n",
    "        32.2648, 34.6619, 31.0475, 35.6403, 35.6307, 31.2472, 35.2469, 28.9538,\n",
    "        36.6942, 39.0786, 30.2502, 33.5941, 39.1091, 30.1016, 34.9346, 34.3464,\n",
    "        32.3424, 31.4208, 32.8747, 30.1779, 32.3887, 25.8211, 31.6562, 39.7361,\n",
    "        30.7593, 27.9655, 33.0035, 31.4360, 33.8543, 32.3339, 33.2682, 28.5247,\n",
    "        32.3670, 34.5955, 34.2891, 32.5386, 34.1408, 34.0275, 29.9301, 32.0468,\n",
    "        33.7641, 29.2295, 39.0074, 35.2905, 35.3559, 33.1172, 30.8347, 33.8533,\n",
    "        36.9487, 36.1502, 28.6326, 30.3083, 33.1254, 35.0738, 37.4558, 37.4757,\n",
    "        28.9036, 35.4289, 30.7003, 28.2759, 37.3671, 36.3363, 28.8784, 33.0460,\n",
    "        30.6468, 33.4742, 39.7357, 33.5756, 33.8186, 35.7066, 28.7673, 36.1585,\n",
    "        35.5409, 35.2589, 34.5688, 38.9666, 32.1743, 30.9634, 26.9595, 34.4163,\n",
    "        33.5000, 30.4849, 30.9814, 33.2896, 34.0672, 40.1411, 33.0526, 35.6750]\n",
    "complexity_group = [6.8972, 7.0128, 7.6200, 6.9142, 7.1645, 7.0324, 7.1402, 6.7192, 7.0322,\n",
    "        7.5544, 5.5667, 7.4775, 7.3389, 7.2050, 7.3820, 7.3566, 7.5909, 7.1187,\n",
    "        7.3616, 7.4288, 7.3658, 3.5690, 5.7091, 7.3169, 7.0521, 6.9442, 7.1288,\n",
    "        7.2541, 7.6733, 6.9480, 6.6917, 6.7323, 6.7338, 7.3283, 7.2911, 7.4555,\n",
    "        6.9501, 7.4195, 7.4529, 7.3337, 7.5103, 6.4045, 7.2715, 6.9050, 6.3270,\n",
    "        7.2225, 7.3016, 7.2276, 6.7689, 6.3223, 7.4735, 6.8859, 6.4367, 7.4369,\n",
    "        7.7117, 5.6925, 7.6958, 6.1269, 6.9409, 6.9904, 6.9686, 7.3599, 6.7320,\n",
    "        7.5686, 7.0331, 7.1515, 7.2790, 5.6135, 7.3629, 6.9718, 6.0805, 7.0839,\n",
    "        6.4536, 6.8540, 7.2416, 6.8083, 7.2557, 7.2963, 7.1935, 5.6533, 7.2323,\n",
    "        6.5870, 7.0868, 6.8599, 7.0945, 7.2497, 7.3572, 6.1436, 7.5126, 7.1900,\n",
    "        6.5522, 6.7159, 7.1113, 7.4530, 6.1271, 7.1539, 7.0881, 3.0684, 4.3691,\n",
    "        7.2550, 6.9330, 7.2596, 6.2859, 7.5482, 7.5150, 5.2369, 6.7579, 6.9788,\n",
    "        7.5607, 6.9360, 6.8601, 7.5002, 7.1914, 6.4155, 7.2141, 7.2176, 6.6012,\n",
    "        7.3562, 5.6058, 7.4366, 6.9493, 6.2547, 7.1869, 6.9190, 7.2590, 6.9869,\n",
    "        6.6503, 7.5094, 7.2022, 6.3748, 6.8229, 7.2216, 7.4284, 7.4707, 7.2412,\n",
    "        7.2086, 7.6415, 6.8378, 6.2649, 6.6598, 6.7949, 7.3819, 6.2548, 6.8317,\n",
    "        7.3935, 7.3859, 6.9421, 7.5375, 7.5464, 7.5010, 7.4257, 7.5591, 7.1407,\n",
    "        7.0263, 7.0869, 7.1348, 6.4310, 7.5003, 6.6546, 6.2458, 4.9215, 6.8993,\n",
    "        7.3819, 6.9573, 7.3477, 7.1316, 7.3160, 6.0355, 7.3470, 7.0177, 7.5147,\n",
    "        7.1658, 6.8153, 7.4399, 7.3586, 7.4934, 6.7457, 7.0120, 6.7566, 7.3255,\n",
    "        4.9991, 7.1637, 6.8661, 6.1003, 6.9834, 6.7492, 6.6455, 7.3617, 5.3743,\n",
    "        6.7876, 7.4080, 7.4007, 7.5189, 7.2944, 6.9428, 6.4687, 7.5737, 5.6771,\n",
    "        7.1213, 7.0005]\n",
    "\n",
    "psnr_group, complexity_group = np.array(psnr_group), np.array(complexity_group)\n",
    "index_sort = np.argsort(psnr_group)\n",
    "psnr_group, complexity_group = psnr_group[index_sort], complexity_group[index_sort]\n",
    "\n",
    "ins1 = ax1.plot(index, psnr_group, 'k.-', markersize=5, linewidth=4.0)\n",
    "# ins2 = ax1.plot(index, gaussian_filter1d(psnr_group, sigma=5), 'b.--', markersize=5, linewidth=4.0)\n",
    "\n",
    "ins3 = ax2.plot(index, complexity_group, 'r.-', markersize=5, linewidth=4.0)\n",
    "ins4 = ax2.plot(index, gaussian_filter1d(complexity_group, sigma=15), 'g.-', markersize=5, linewidth=6.0)\n",
    "\n",
    "ins = ins1+ins3+ins4\n",
    "ax1.set_xlabel(\"Index\", fontdict={ 'size': 25})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 25})\n",
    "ax2.set_ylabel(\"Complexity\", fontdict={'size': 25})\n",
    "\n",
    "ax2.set_ylim(4, 8.0)\n",
    "\n",
    "ax1.tick_params(labelsize = 25)  \n",
    "ax2.tick_params(labelsize = 25)  \n",
    "\n",
    "ax1.legend(ins, ['PSNR',  'Complexity', 'Complexity_smoth'], prop={'size': 30}, loc='lower right')\n",
    "ax1.grid(linewidth=2, alpha= 0.1, color='black',linestyle='--',)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1296x1296 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "################   Standard Derivation\n",
    "fig = plt.figure(figsize=(18, 18))   \n",
    "left, bottom, width, height = 0.2, 0.2, 0.8, 0.8  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "images_num = 200\n",
    "index = np.arange(0,images_num)\n",
    "\n",
    "psnr_group = [24.1421, 32.3175, 31.1470, 29.6118, 27.6099, 39.8892, 28.0257, 34.8270,\n",
    "        39.3490, 30.6590, 32.9435, 33.8538, 32.9243, 33.1741, 32.0128, 31.8721,\n",
    "        37.1927, 36.1890, 29.2270, 33.0486, 34.0659, 31.0793, 35.6144, 37.7664,\n",
    "        34.0426, 33.2041, 30.9485, 36.3255, 29.2517, 31.5415, 32.9148, 35.1053,\n",
    "        32.9822, 35.0533, 31.6264, 28.7603, 31.8069, 32.4556, 30.5892, 27.7710,\n",
    "        34.1704, 38.9398, 30.6761, 37.4171, 32.0418, 28.6565, 27.3982, 31.0743,\n",
    "        35.4779, 33.5836, 34.8329, 38.7498, 29.6949, 32.3339, 29.6577, 35.6027,\n",
    "        31.7148, 34.0485, 30.6727, 30.0279, 27.6435, 34.9079, 34.4424, 31.6422,\n",
    "        30.7337, 30.0415, 33.0803, 30.0258, 39.6272, 32.6715, 31.6088, 32.3788,\n",
    "        35.5780, 32.7295, 38.8020, 31.9203, 34.8101, 36.2011, 32.5984, 31.5129,\n",
    "        33.9298, 35.4351, 37.3684, 33.3211, 34.7050, 34.5231, 31.4686, 34.4324,\n",
    "        36.0214, 31.8215, 31.1148, 33.1096, 28.7172, 32.8847, 32.3505, 31.7128,\n",
    "        34.5013, 34.5622, 29.3723, 35.4967, 28.5918, 33.7878, 31.5133, 30.9090,\n",
    "        37.7372, 31.3283, 35.0396, 30.5131, 30.9854, 33.4123, 32.0857, 32.8411,\n",
    "        31.0514, 28.2907, 33.6126, 30.2255, 33.3981, 33.1817, 31.0982, 38.5536,\n",
    "        35.3274, 34.4202, 35.3707, 31.6940, 30.0539, 35.3080, 40.5025, 32.7242,\n",
    "        34.1868, 36.0408, 33.6085, 29.6542, 33.4648, 31.8811, 24.2547, 29.0817,\n",
    "        33.1233, 34.1242, 34.8395, 31.4418, 32.3340, 36.8414, 35.9837, 32.8219,\n",
    "        29.6465, 28.7434, 34.9054, 34.9216, 28.7796, 34.0129, 33.3640, 32.5502,\n",
    "        33.0955, 31.1358, 31.1886, 31.1358, 32.4033, 28.0643, 34.2704, 29.6979,\n",
    "        34.2663, 33.2501, 30.2037, 34.2039, 34.2916, 35.4049, 26.6502, 32.2198,\n",
    "        35.0285, 31.0085, 30.6767, 32.7803, 33.6948, 28.8716, 38.1247, 28.2744,\n",
    "        30.7349, 40.1546, 30.8972, 33.1579, 34.2323, 28.9419, 34.3733, 32.2433,\n",
    "        31.6166, 30.4039, 30.6416, 34.6284, 33.3733, 33.6570, 35.7392, 32.1517,\n",
    "        33.3577, 32.9587, 31.7470, 32.0599, 34.0895, 32.9403, 34.1317, 29.4000]\n",
    "complexity_group = [67.3641, 46.4197, 68.9626, 58.9682, 60.4103, 42.7364, 78.5106, 72.4361,\n",
    "        34.5548, 66.5063, 40.3280, 59.8931, 66.2460, 43.2950, 66.8852, 54.0652,\n",
    "        47.0672, 31.7469, 50.9608, 44.7711, 76.6607, 52.5976, 59.0725, 33.3430,\n",
    "        74.0620, 35.6012, 48.2224, 42.1385, 55.9452, 42.8542, 47.9392, 39.8822,\n",
    "        69.0337, 61.1777, 56.9025, 64.7670, 46.7631, 88.1119, 64.9671, 63.4161,\n",
    "        27.5119, 33.3167, 37.4382, 38.4575, 62.9152, 41.7589, 43.2949, 57.8315,\n",
    "        41.4665, 30.9228, 45.6920, 53.6934, 38.3680, 61.8209, 53.0910, 41.0669,\n",
    "        41.5560, 64.3408, 59.4765, 64.1998, 62.7848, 68.1555, 30.8432, 52.6651,\n",
    "        42.5894, 66.6673, 38.7892, 58.7358, 16.6453, 60.8884, 47.4609, 42.1886,\n",
    "        65.3785, 68.2495, 51.8123, 56.2030, 68.8110, 67.5473, 58.8848, 66.1792,\n",
    "        42.5134, 28.9425, 27.0430, 35.5725, 37.0757, 77.3493, 46.0103, 58.0885,\n",
    "        36.5311, 50.2815, 41.7003, 65.2952, 71.3936, 50.5753, 39.8828, 43.0503,\n",
    "        44.7435, 63.4267, 65.9318, 38.5501, 46.7597, 63.1158, 58.3404, 74.9075,\n",
    "        49.7640, 92.9135, 43.7438, 70.7064, 46.0048, 58.6187, 67.7935, 76.0170,\n",
    "        50.2861, 42.4389, 38.6123, 37.7459, 46.0484, 73.1965, 51.4953, 30.5925,\n",
    "        58.6887, 30.8798, 62.1549, 63.1416, 64.3436, 48.2139, 33.9074, 61.0702,\n",
    "        63.9338, 37.7916, 55.4395, 58.4457, 60.3613, 51.8969, 73.1372, 54.6839,\n",
    "        43.1071, 45.7249, 49.7598, 67.0277, 55.3356, 42.9773, 40.0857, 37.1186,\n",
    "        46.4489, 38.2399, 52.3122, 76.8474, 74.0824, 75.3023, 31.1976, 63.7570,\n",
    "        65.8915, 44.5792, 58.3679, 42.2952, 41.0701, 58.8856, 63.4948, 68.0910,\n",
    "        59.9105, 52.7304, 77.5809, 30.6642, 51.2240, 75.0714, 66.0183, 36.6984,\n",
    "        30.2954, 30.6427, 60.8018, 68.5787, 59.4717, 53.2289, 32.1945, 65.7504,\n",
    "        47.1739, 47.7880, 71.4575, 44.3399, 58.8831, 55.9764, 66.7863, 72.7769,\n",
    "        64.1763, 54.5068, 74.6693, 61.0683, 65.4327, 51.1930, 42.4281, 37.9826,\n",
    "        57.0865, 58.4115, 66.4695, 48.7816, 49.4412, 59.7089, 62.3872, 64.0196]\n",
    "\n",
    "psnr_group, complexity_group = np.array(psnr_group), np.array(complexity_group)\n",
    "index_sort = np.argsort(psnr_group)\n",
    "psnr_group, complexity_group = psnr_group[index_sort], complexity_group[index_sort]\n",
    "\n",
    "ins1 = ax1.plot(index, psnr_group, 'k.-', markersize=5, linewidth=4.0)\n",
    "# ins2 = ax1.plot(index, gaussian_filter1d(psnr_group, sigma=5), 'b.--', markersize=5, linewidth=4.0)\n",
    "\n",
    "ins3 = ax2.plot(index, complexity_group, 'r.-', markersize=5, linewidth=4.0)\n",
    "ins4 = ax2.plot(index, gaussian_filter1d(complexity_group, sigma=15), 'g.-', markersize=5, linewidth=6.0)\n",
    "\n",
    "ins = ins1+ins3+ins4\n",
    "ax1.set_xlabel(\"Index\", fontdict={ 'size': 25})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 25})\n",
    "ax2.set_ylabel(\"Complexity\", fontdict={'size': 25})\n",
    "\n",
    "ax1.tick_params(labelsize = 25)  \n",
    "ax2.tick_params(labelsize = 25)  \n",
    "ax2.set_ylim(0, 100)\n",
    "\n",
    "\n",
    "ax1.legend(ins, ['PSNR',  'Complexity', 'Complexity_smoth'], prop={'size': 30}, loc='lower right')\n",
    "ax1.grid(linewidth=2, alpha= 0.1, color='black',linestyle='--',)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.8 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "2acfb64da22e8642b7d79c4474d499b6e9f92dc367f64ccfb157ce56ea4df05c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> DrawFigure/test_complexity_evaluator.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "####   import required function \n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.ndimage.filters import gaussian_filter1d"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1296x1296 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "################   Same model\n",
    "fig = plt.figure(figsize=(18, 18))   \n",
    "left, bottom, width, height = 0.2, 0.2, 0.8, 0.8  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "images_num = 200\n",
    "index = np.arange(0,images_num)\n",
    "\n",
    "psnr_group = [35.6023, 33.1638, 32.2486, 34.1645, 38.9001, 34.4254, 39.6954, 36.2906,\n",
    "        33.7352, 36.5501, 35.4926, 33.4531, 36.9440, 32.4030, 37.8875, 34.3528,\n",
    "        33.8704, 33.3347, 33.7819, 35.7694, 34.6322, 35.1185, 37.6901, 29.9477,\n",
    "        33.2999, 36.1962, 32.1943, 32.0213, 36.3947, 33.5057, 37.7685, 36.5972,\n",
    "        35.5789, 36.1778, 35.4303, 34.9728, 33.5033, 31.1612, 34.7776, 33.6502,\n",
    "        38.1094, 37.1836, 36.5408, 36.2840, 39.4236, 31.8953, 30.5115, 29.8671,\n",
    "        29.5005, 38.9993, 37.2719, 34.6976, 33.5460, 31.9699, 36.3526, 35.4312,\n",
    "        32.0547, 35.5655, 40.3441, 34.0059, 37.0118, 30.4293, 31.5871, 33.2797,\n",
    "        34.9423, 39.0835, 34.6914, 30.4946, 32.1311, 29.4211, 35.5593, 31.4450,\n",
    "        34.0695, 35.5281, 31.9058, 36.1542, 37.5692, 35.2440, 37.7525, 40.4203,\n",
    "        31.3612, 29.6561, 32.3194, 37.9086, 35.2148, 33.9083, 31.2985, 34.4321,\n",
    "        35.8409, 33.0086, 33.4511, 38.8998, 34.6083, 31.7997, 36.5484, 33.1858,\n",
    "        37.4425, 36.6432, 35.9421, 38.5007, 36.2915, 36.9188, 26.2469, 25.4923,\n",
    "        34.9375, 34.3625, 32.4276, 31.0262, 32.5620, 37.6669, 33.8329, 35.2008,\n",
    "        30.9366, 30.5080, 34.4905, 37.1974, 35.4968, 35.4427, 34.0060, 35.4055,\n",
    "        36.7604, 34.0825, 34.4827, 31.9144, 33.7651, 35.1683, 36.3494, 36.6100,\n",
    "        37.1594, 34.7893, 33.8754, 36.2671, 36.9555, 32.9638, 36.0302, 32.3945,\n",
    "        37.9560, 38.4165, 32.7418, 34.6774, 38.1904, 34.5529, 32.4414, 30.4858,\n",
    "        35.7143, 29.7995, 42.2459, 39.1205, 33.3349, 33.6848, 32.5150, 37.8006,\n",
    "        37.3652, 31.5181, 29.0853, 34.3772, 36.2816, 34.2291, 30.9877, 32.4689,\n",
    "        35.9106, 38.3742, 34.1772, 36.1869, 35.9258, 33.9533, 33.0582, 37.3438,\n",
    "        34.3777, 31.8499, 35.8086, 31.0642, 34.8930, 39.3582, 36.6230, 33.7642,\n",
    "        36.9320, 33.7038, 32.6224, 34.8681, 38.0338, 38.4106, 34.2980, 34.5245,\n",
    "        31.5808, 29.4595, 31.9413, 39.1461, 36.1292, 34.4472, 39.8376, 36.5652,\n",
    "        34.4739, 33.4280, 40.0476, 32.4886, 35.7407, 33.7815, 38.2071, 36.1302]\n",
    "complexity_group = [35.0093, 32.8184, 32.4076, 33.5961, 38.2575, 33.5585, 38.9657, 35.8542,\n",
    "        33.8711, 37.4518, 35.7536, 33.8488, 36.7995, 31.9269, 37.5273, 33.6354,\n",
    "        34.0634, 33.5524, 33.4249, 35.6633, 34.7203, 35.0219, 37.8154, 29.6193,\n",
    "        32.5702, 36.2504, 31.9941, 31.8335, 37.0465, 33.3663, 37.9299, 36.6255,\n",
    "        35.3635, 35.7464, 35.3621, 34.3448, 33.4642, 30.9321, 34.7079, 33.2369,\n",
    "        37.4045, 37.3099, 37.5893, 36.9971, 38.8878, 31.6669, 30.3807, 30.4248,\n",
    "        29.3838, 40.2638, 37.2373, 34.9054, 34.2980, 31.6210, 36.3341, 35.8843,\n",
    "        31.6277, 34.5742, 39.7021, 33.8959, 36.3970, 29.8097, 31.8539, 33.0422,\n",
    "        35.7329, 39.3730, 34.7875, 30.2598, 32.2515, 29.5283, 34.7964, 31.4827,\n",
    "        34.5459, 35.7775, 32.0123, 36.2571, 37.9743, 35.3117, 36.9506, 39.7348,\n",
    "        31.0420, 28.8325, 32.8815, 37.8462, 34.7719, 33.8847, 31.5374, 34.6252,\n",
    "        36.3854, 33.3811, 33.2318, 38.6846, 34.9502, 33.1543, 35.9147, 33.7748,\n",
    "        37.2648, 36.4789, 36.3360, 38.2130, 36.2549, 36.5246, 26.1453, 24.8580,\n",
    "        34.6499, 33.5927, 32.0301, 30.5875, 32.2208, 38.5630, 33.8608, 35.4723,\n",
    "        30.4055, 31.0581, 34.2422, 39.3624, 35.3776, 36.0730, 34.5164, 35.4616,\n",
    "        35.8784, 34.4266, 34.8278, 32.3031, 32.9532, 34.1101, 36.6142, 36.2662,\n",
    "        37.3155, 34.4380, 34.5047, 36.2305, 37.0699, 32.4985, 35.9639, 32.4015,\n",
    "        37.8614, 38.1593, 32.6974, 35.0322, 38.2998, 34.2350, 32.5732, 30.3939,\n",
    "        36.0036, 29.9849, 41.6580, 39.1132, 33.6095, 34.2573, 31.5600, 38.0199,\n",
    "        36.9201, 31.1763, 28.6680, 35.3076, 35.7270, 33.8700, 30.9776, 32.7693,\n",
    "        35.9907, 38.1479, 34.2474, 35.7858, 36.0262, 33.5307, 33.1544, 36.7898,\n",
    "        34.3665, 30.9833, 35.1257, 31.0648, 34.6571, 39.1409, 36.8644, 34.4915,\n",
    "        36.8106, 33.6432, 32.2250, 34.7963, 37.4212, 37.7516, 34.4278, 34.3461,\n",
    "        31.4423, 28.6330, 31.8752, 40.1181, 36.0660, 34.0207, 39.6291, 36.4596,\n",
    "        34.4948, 33.6656, 40.5750, 33.2362, 35.7916, 33.1961, 37.7281, 36.4500]\n",
    "\n",
    "psnr_group, complexity_group = np.array(psnr_group), np.array(complexity_group)\n",
    "index_sort = np.argsort(psnr_group)\n",
    "psnr_group, complexity_group = psnr_group[index_sort], complexity_group[index_sort]\n",
    "\n",
    "ins1 = ax1.plot(index, psnr_group, 'k.-', markersize=5, linewidth=4.0)\n",
    "# ins2 = ax1.plot(index, gaussian_filter1d(psnr_group, sigma=5), 'b.--', markersize=5, linewidth=4.0)\n",
    "\n",
    "ins3 = ax2.plot(index, complexity_group, 'r.-', markersize=5, linewidth=4.0)\n",
    "# ins4 = ax2.plot(index, gaussian_filter1d(complexity_group, sigma=15), 'g.-', markersize=5, linewidth=6.0)\n",
    "\n",
    "ins = ins1+ins3\n",
    "ax1.set_xlabel(\"Index\", fontdict={ 'size': 25})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 25})\n",
    "ax2.set_ylabel(\"Complexity\", fontdict={'size': 25})\n",
    "ax1.set_ylim(25, 42.5)\n",
    "ax2.set_ylim(25, 42.5)\n",
    "\n",
    "ax1.tick_params(labelsize = 25)  \n",
    "ax2.tick_params(labelsize = 25)  \n",
    "\n",
    "ax1.legend(ins, ['PSNR',  'Predict_PSNR'], prop={'size': 30}, loc='lower right')\n",
    "ax1.grid(linewidth=2, alpha= 0.1, color='black',linestyle='--',)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1296x1296 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "################   small model\n",
    "fig = plt.figure(figsize=(18, 18))   \n",
    "left, bottom, width, height = 0.2, 0.2, 0.8, 0.8  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "images_num = 200\n",
    "index = np.arange(0,images_num)\n",
    "\n",
    "psnr_group = [31.7574, 35.7479, 36.4552, 31.8562, 37.7156, 36.1029, 31.7625, 30.1874,\n",
    "        35.7056, 36.4105, 31.6782, 30.4065, 31.6331, 38.1903, 33.1479, 37.9086,\n",
    "        34.8886, 32.1590, 36.9715, 36.3216, 35.3351, 36.5484, 35.5541, 35.2880,\n",
    "        34.8526, 40.9578, 34.0609, 41.5902, 33.9652, 39.6954, 34.0564, 35.4396,\n",
    "        32.0510, 36.2783, 32.0066, 27.6239, 33.2972, 30.5427, 32.9183, 35.0327,\n",
    "        38.0599, 32.3705, 36.3546, 37.7764, 39.1205, 33.1414, 29.9847, 33.7339,\n",
    "        35.7186, 30.9379, 37.1199, 32.3242, 39.5006, 33.5068, 36.3185, 32.6866,\n",
    "        33.7798, 34.6246, 39.6041, 37.2669, 37.5604, 34.2822, 32.5769, 29.0833,\n",
    "        34.4617, 34.9861, 34.9209, 33.3752, 31.5629, 28.7624, 31.2053, 32.8750,\n",
    "        38.5992, 31.0543, 36.6940, 40.5282, 37.4148, 34.8832, 32.5727, 34.3322,\n",
    "        33.3807, 36.8009, 37.3149, 41.8995, 35.4320, 36.7260, 28.6806, 31.2845,\n",
    "        34.1772, 35.6784, 35.1428, 31.6671, 32.2242, 35.9077, 39.6512, 37.2199,\n",
    "        32.4429, 36.8879, 34.4168, 35.7273, 32.3473, 34.8695, 35.7815, 35.2313,\n",
    "        35.2777, 36.3643, 33.6682, 35.8567, 34.9743, 34.3826, 39.0048, 29.6929,\n",
    "        39.9962, 35.2808, 34.6576, 37.0001, 31.7352, 38.5602, 28.4015, 34.4043,\n",
    "        31.3975, 32.5320, 38.3418, 35.3575, 41.0228, 34.3434, 34.5948, 38.8373,\n",
    "        35.1310, 33.8185, 32.8323, 26.9517, 35.2594, 34.4823, 38.0277, 34.6344,\n",
    "        35.2416, 30.9422, 35.0997, 35.5449, 32.9313, 31.1406, 33.6263, 33.5243,\n",
    "        35.7132, 30.5760, 39.6063, 35.5765, 36.2992, 32.3526, 38.2085, 31.6213,\n",
    "        32.2214, 32.7831, 35.0058, 35.2106, 36.0740, 31.8635, 32.0837, 31.8655,\n",
    "        32.6452, 36.2225, 31.4608, 34.2913, 39.5341, 37.1818, 37.1017, 33.8724,\n",
    "        34.9360, 35.2612, 42.4440, 31.7840, 37.0122, 36.5424, 38.5602, 34.4346,\n",
    "        33.3330, 33.8827, 32.5658, 36.1215, 34.1511, 30.9999, 34.3909, 32.2780,\n",
    "        36.7044, 36.6892, 34.5979, 33.9295, 33.2650, 40.7108, 40.7888, 31.8493,\n",
    "        34.6776, 34.0498, 36.4955, 35.3313, 35.4077, 33.1554, 33.7244, 32.7746]\n",
    "complexity_group = [32.1849, 35.8286, 35.8990, 33.8354, 36.9702, 36.9502, 30.8801, 29.6233,\n",
    "        36.0073, 36.0826, 32.1153, 31.2563, 32.7579, 37.5958, 33.2080, 36.9377,\n",
    "        34.8929, 33.3941, 36.7677, 36.4347, 35.9283, 35.2904, 36.2977, 37.8400,\n",
    "        35.2160, 39.9327, 34.2874, 41.4302, 33.3543, 38.4238, 33.8486, 35.2574,\n",
    "        33.0738, 36.3423, 32.4279, 26.4556, 33.1505, 29.6119, 32.5519, 36.2349,\n",
    "        38.1889, 33.2946, 35.8133, 36.8508, 38.9942, 34.2315, 29.7851, 33.0235,\n",
    "        35.9078, 31.9684, 37.3568, 32.4025, 38.5804, 34.1783, 36.3567, 33.5883,\n",
    "        34.3158, 34.2917, 38.5362, 37.0820, 37.3187, 33.6237, 33.2282, 29.0010,\n",
    "        35.8429, 34.8334, 34.0853, 33.6872, 30.8223, 30.1435, 30.8533, 33.0305,\n",
    "        37.8209, 30.7224, 37.4331, 40.2752, 38.4585, 35.9431, 32.5059, 34.1821,\n",
    "        32.5468, 36.7481, 37.2288, 40.4330, 36.7016, 37.0818, 26.6777, 31.7432,\n",
    "        34.2268, 36.5569, 34.4762, 31.4839, 33.0496, 36.6335, 38.5995, 36.9605,\n",
    "        32.0535, 36.1579, 34.8728, 36.4067, 33.2262, 33.8961, 34.3981, 35.1211,\n",
    "        34.5892, 36.9507, 33.2056, 36.6062, 36.3828, 34.0963, 39.3491, 30.6797,\n",
    "        39.4150, 35.6147, 34.4960, 36.8654, 31.2667, 38.3537, 27.3514, 35.2310,\n",
    "        31.6532, 33.5593, 37.1064, 34.7230, 39.6383, 33.6973, 34.4452, 38.9168,\n",
    "        35.5574, 34.1440, 32.6803, 25.3870, 36.0920, 36.3759, 36.9856, 34.3647,\n",
    "        35.6146, 30.3586, 34.7110, 35.8304, 34.5895, 31.7887, 33.8727, 33.1337,\n",
    "        36.5703, 31.2969, 39.4765, 34.6348, 37.1054, 31.1525, 38.3342, 32.6303,\n",
    "        32.1057, 32.5350, 35.4165, 35.9939, 35.2003, 32.1089, 31.4355, 32.0736,\n",
    "        33.5684, 35.5683, 32.2043, 34.9779, 38.6579, 36.7338, 37.9355, 34.5542,\n",
    "        33.6984, 34.9913, 42.2946, 31.6829, 37.5157, 34.4475, 37.8666, 34.7586,\n",
    "        33.8965, 35.3655, 32.7869, 35.7109, 38.3510, 33.0701, 33.0986, 32.1144,\n",
    "        37.1815, 35.7096, 35.7839, 34.7784, 33.3093, 40.4884, 40.3294, 33.3196,\n",
    "        34.8267, 33.2514, 35.9320, 35.2205, 36.2867, 33.3948, 34.5703, 33.9518]\n",
    "\n",
    "psnr_group, complexity_group = np.array(psnr_group), np.array(complexity_group)\n",
    "index_sort = np.argsort(psnr_group)\n",
    "psnr_group, complexity_group = psnr_group[index_sort], complexity_group[index_sort]\n",
    "\n",
    "ins1 = ax1.plot(index, psnr_group, 'k.-', markersize=5, linewidth=4.0)\n",
    "# ins2 = ax1.plot(index, gaussian_filter1d(psnr_group, sigma=5), 'b.--', markersize=5, linewidth=4.0)\n",
    "\n",
    "ins3 = ax2.plot(index, complexity_group, 'r.-', markersize=5, linewidth=4.0)\n",
    "# ins4 = ax2.plot(index, gaussian_filter1d(complexity_group, sigma=15), 'g.-', markersize=5, linewidth=6.0)\n",
    "\n",
    "ins = ins1+ins3\n",
    "ax1.set_xlabel(\"Index\", fontdict={ 'size': 25})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 25})\n",
    "ax2.set_ylabel(\"Complexity\", fontdict={'size': 25})\n",
    "ax1.set_ylim(25, 42.5)\n",
    "ax2.set_ylim(25, 42.5)\n",
    "\n",
    "ax1.tick_params(labelsize = 25)  \n",
    "ax2.tick_params(labelsize = 25)  \n",
    "\n",
    "ax1.legend(ins, ['PSNR',  'Predict_PSNR'], prop={'size': 30}, loc='lower right')\n",
    "ax1.grid(linewidth=2, alpha= 0.1, color='black',linestyle='--',)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1296x1296 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "################   tiny model\n",
    "fig = plt.figure(figsize=(18, 18))   \n",
    "left, bottom, width, height = 0.2, 0.2, 0.8, 0.8  \n",
    "ax1 = fig.add_axes([left, bottom, width, height])\n",
    "ax2 = ax1.twinx()\n",
    "\n",
    "images_num = 200\n",
    "index = np.arange(0,images_num)\n",
    "\n",
    "psnr_group = [35.7722, 36.5624, 35.7394, 35.0730, 34.5895, 35.4315, 32.6449, 33.8432,\n",
    "        29.9393, 37.8053, 34.1941, 34.7714, 35.2044, 33.2358, 31.4215, 37.6079,\n",
    "        36.1004, 33.6534, 34.6548, 33.3132, 33.6153, 33.6396, 33.6640, 36.1596,\n",
    "        38.9109, 37.2140, 31.5203, 32.8774, 37.7500, 35.7971, 31.8949, 33.6178,\n",
    "        30.4244, 37.1038, 32.1985, 32.1387, 33.4363, 36.9127, 33.2239, 38.9104,\n",
    "        34.8818, 29.4848, 33.2201, 32.3172, 37.5079, 37.6616, 34.6498, 33.9768,\n",
    "        32.4689, 38.1071, 29.4450, 31.7908, 35.9973, 33.5518, 31.9522, 39.1577,\n",
    "        36.1332, 34.9278, 38.4732, 31.5747, 39.1073, 32.5712, 36.0695, 35.7802,\n",
    "        35.5644, 33.7324, 36.4890, 34.8757, 32.5759, 36.3252, 36.9512, 33.2316,\n",
    "        30.6760, 29.5025, 37.0959, 34.4567, 37.2849, 35.3478, 37.8450, 35.6015,\n",
    "        33.3660, 36.3613, 31.3106, 37.6775, 36.3185, 32.4798, 34.0894, 38.4427,\n",
    "        27.8667, 31.9770, 35.2018, 32.4104, 38.6549, 36.0257, 34.9410, 31.1437,\n",
    "        37.4125, 27.5691, 35.1008, 35.4111, 36.9279, 36.1925, 33.4623, 37.3465,\n",
    "        36.5232, 36.2276, 29.9347, 31.3634, 34.0460, 30.8248, 28.9687, 36.8176,\n",
    "        38.1312, 35.8947, 35.7815, 28.2950, 33.4571, 34.1887, 34.3143, 36.6289,\n",
    "        35.5266, 33.5662, 38.0756, 39.1130, 34.6284, 37.7960, 33.2904, 33.8667,\n",
    "        28.0385, 35.7723, 35.1132, 37.2754, 33.0750, 31.6123, 35.0717, 34.8361,\n",
    "        35.6648, 34.5367, 36.7579, 37.2609, 34.9377, 34.6009, 33.6695, 31.7725,\n",
    "        33.5980, 33.3048, 33.7332, 37.3884, 43.6737, 34.5104, 35.7258, 31.4056,\n",
    "        33.8069, 33.9868, 32.9078, 36.2253, 33.0676, 34.2056, 39.2752, 35.3233,\n",
    "        34.2030, 33.0252, 35.7417, 36.4983, 32.2850, 33.4243, 34.7148, 37.5238,\n",
    "        31.7652, 31.6526, 30.9340, 36.8279, 32.2603, 34.9597, 38.5028, 36.6192,\n",
    "        36.5387, 36.6563, 32.4287, 38.9740, 35.2119, 35.1735, 39.2160, 33.1088,\n",
    "        33.2445, 37.6579, 35.6152, 33.7464, 32.9664, 32.6047, 32.4595, 33.0547,\n",
    "        34.8319, 29.8806, 33.7630, 33.5644, 31.2123, 35.4749, 39.9988, 31.1824]\n",
    "complexity_group = [35.7735, 36.3586, 35.9783, 34.9062, 34.2646, 35.1952, 32.8209, 34.9908,\n",
    "        29.0550, 37.7992, 33.8773, 34.6436, 35.3918, 32.6226, 31.4476, 36.7934,\n",
    "        35.9445, 34.0946, 34.2642, 33.9360, 34.1775, 34.1934, 33.4103, 35.3298,\n",
    "        38.4645, 36.6649, 30.9412, 32.9059, 36.3503, 35.8419, 32.7202, 34.5074,\n",
    "        30.4095, 37.1702, 33.1235, 32.1356, 32.6273, 35.5952, 34.6009, 37.5280,\n",
    "        34.6886, 28.3635, 33.5654, 32.5919, 37.3985, 36.9654, 35.4846, 34.6835,\n",
    "        32.1851, 38.4717, 28.1603, 32.2685, 37.1095, 33.6333, 33.0307, 38.1392,\n",
    "        36.8874, 35.3382, 37.7909, 31.7921, 38.0372, 32.9812, 35.6275, 35.4749,\n",
    "        35.7467, 34.7756, 36.8672, 34.7442, 34.1488, 36.2297, 36.4099, 33.8354,\n",
    "        30.8561, 30.1444, 37.1308, 35.1720, 37.2664, 35.5264, 37.0573, 36.0722,\n",
    "        33.2114, 36.2647, 31.2213, 37.1471, 37.1840, 33.5245, 34.1402, 37.5720,\n",
    "        29.4080, 32.0365, 35.9203, 32.4014, 38.1018, 36.4281, 34.2404, 31.9900,\n",
    "        36.7898, 25.2576, 34.8482, 35.1089, 37.0183, 35.6652, 33.5269, 37.3849,\n",
    "        36.6170, 36.4361, 29.4072, 31.7000, 35.1978, 30.8305, 29.0007, 37.3970,\n",
    "        37.6606, 36.0973, 35.9905, 27.2247, 33.3950, 34.6165, 34.5529, 37.1272,\n",
    "        35.1991, 34.3429, 37.8552, 38.6025, 35.3876, 37.3138, 32.9002, 33.4387,\n",
    "        28.6527, 35.7758, 36.1790, 36.9548, 33.8327, 31.6690, 34.8558, 34.3136,\n",
    "        35.7623, 35.3047, 37.2535, 37.2296, 34.7641, 34.4182, 34.3700, 31.9808,\n",
    "        34.3928, 33.3189, 32.9782, 36.8074, 41.5440, 35.1597, 35.9606, 31.3918,\n",
    "        33.6328, 33.9518, 33.1463, 37.0700, 33.0086, 34.2019, 38.3383, 36.1214,\n",
    "        34.9944, 32.8213, 35.7545, 36.1698, 32.8908, 33.0141, 34.6456, 37.3028,\n",
    "        33.4036, 31.4970, 31.9005, 36.9263, 34.0793, 34.9912, 38.2571, 36.4973,\n",
    "        37.7435, 37.1121, 31.7938, 38.0083, 36.0836, 35.7370, 38.5993, 33.1936,\n",
    "        33.6178, 37.4436, 36.2386, 34.1090, 33.4579, 33.3184, 33.3226, 33.7040,\n",
    "        34.1754, 30.0865, 34.6080, 33.5241, 31.2476, 35.3190, 38.1515, 31.1466]\n",
    "\n",
    "psnr_group, complexity_group = np.array(psnr_group), np.array(complexity_group)\n",
    "index_sort = np.argsort(psnr_group)\n",
    "psnr_group, complexity_group = psnr_group[index_sort], complexity_group[index_sort]\n",
    "\n",
    "ins1 = ax1.plot(index, psnr_group, 'k.-', markersize=5, linewidth=4.0)\n",
    "# ins2 = ax1.plot(index, gaussian_filter1d(psnr_group, sigma=5), 'b.--', markersize=5, linewidth=4.0)\n",
    "\n",
    "ins3 = ax2.plot(index, complexity_group, 'r.-', markersize=5, linewidth=4.0)\n",
    "# ins4 = ax2.plot(index, gaussian_filter1d(complexity_group, sigma=15), 'g.-', markersize=5, linewidth=6.0)\n",
    "\n",
    "ins = ins1+ins3\n",
    "ax1.set_xlabel(\"Index\", fontdict={ 'size': 25})\n",
    "ax1.set_ylabel(\"PSNR/dB\", fontdict={'size': 25})\n",
    "ax2.set_ylabel(\"Complexity\", fontdict={'size': 25})\n",
    "ax1.set_ylim(25, 42.5)\n",
    "ax2.set_ylim(25, 42.5)\n",
    "\n",
    "ax1.tick_params(labelsize = 25)  \n",
    "ax2.tick_params(labelsize = 25)  \n",
    "\n",
    "ax1.legend(ins, ['PSNR',  'Predict_PSNR'], prop={'size': 30}, loc='lower right')\n",
    "ax1.grid(linewidth=2, alpha= 0.1, color='black',linestyle='--',)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.8 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "2acfb64da22e8642b7d79c4474d499b6e9f92dc367f64ccfb157ce56ea4df05c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

